Extending Sample-based Quantum Diagonalization to Systems of Linear Equations

Solving systems of linear equations, $Ax=b$, is a ubiquitous task in computational science. The Harrow-Hassidim-Lloyd algorithm requires phase estimation, controlled rotations, and post-selection, impractical on noisy intermediate-scale quantum hardware. We extend sample-based quantum diagonalization (SQD), developed for quantum chemistry, to linear systems. Following the sample-based Krylov variant, the Hermitian matrix $A$ is decomposed in the Pauli basis, the Trotterized time evolution of $|b\rangle$ is sampled at several times to select computational-basis configurations, and the system is solved classically by a Galerkin projection onto the selected subspace. We prove that the subspace solution is exact when the sampled configurations contain the Krylov support of $b$ and optimal in the energy norm for symmetric positive-definite matrices, so that noise-induced configurations cannot degrade it as long as they do not displace the ideal ones. On IBM Quantum hardware, the sampled distribution of a $4\times4$ example deviates from the exact one by eleven times the shot-noise level, yet the solution is recovered exactly. For a localized problem of dimension $N=1024$, SQD selects 33 configurations, reaches a relative error of $10^{-5}$, and its truncated subspaces coincide with the optimal choice; readout errors enlarge the subspace without degrading the accuracy. The tests also show the limitations: the selected subspace coincides with that of inexpensive classical selection, banded matrices require exponentially many Pauli terms in the binary encoding, and Trotter errors populate spurious configurations unless the circuits are deep. An MIT-licensed Python package and notebooks that reproduce the numerical results are provided.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Taha Selim

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/data/README.md <==
# Hardware data

Per-time counts of the IBM Quantum jobs used in the paper, written once by cell B15 of
`sqd_linear_systems_selfcontained.ipynb` (needs `IBM_CLOUD_TOKEN`; no new job is submitted):

* `ibm_fez_4x4_counts.json` — job `dbh4djsdgr2s73csnj3g` (Fig. 3, Table III)
* `ibm_fez_banded_scaling_counts.json` — jobs `dbeco3fgdj9s73flhr50`, `dbeco6fsstms73fbqrq0`, `dbecoengdj9s73flhrq0`

With these files present, both notebooks reproduce the hardware results without an IBM Quantum account.
`reproduce_paper.ipynb` finds the 4x4 file here (`../data/`) or in its own `data/` folder.


==> anc/sqd_linear_systems_selfcontained.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "79ba227d",
   "metadata": {},
   "source": [
    "MIT License\n",
    "\n",
    "Copyright (c) 2026 Taha Selim\n",
    "\n",
    "Permission is hereby granted, free of charge, to any person obtaining a copy\n",
    "of this software and associated documentation files (the \"Software\"), to deal\n",
    "in the Software without restriction, including without limitation the rights\n",
    "to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n",
    "copies of the Software, and to permit persons to whom the Software is\n",
    "furnished to do so, subject to the following conditions:\n",
    "\n",
    "The above copyright notice and this permission notice shall be included in all\n",
    "copies or substantial portions of the Software.\n",
    "\n",
    "THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR\n",
    "IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,\n",
    "FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE\n",
    "AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER\n",
    "LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,\n",
    "OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE\n",
    "SOFTWARE.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "61c878da",
   "metadata": {},
   "source": [
    "# Sample-based quantum diagonalization (SQD) for linear systems $A\\mathbf{x}=\\mathbf{b}$\n",
    "### A self-contained, step-by-step notebook\n",
    "\n",
    "Companion notebook to **T. Selim, \"Extending Sample-based Quantum Diagonalization to Systems of Linear Equations.\"**\n",
    "It contains **all the code** needed to run the method; nothing is imported from the `sqd_linsolve` package\n",
    "(the package and `reproduce_paper.ipynb` reproduce the same results with the packaged code).\n",
    "\n",
    "| Part | Content | Paper |\n",
    "|---|---|---|\n",
    "| **A. Library** | every function of the method, each with a short explanation | Secs. II–III |\n",
    "| **B. Worked 4×4 example** | the algorithm executed one step at a time, printing every intermediate quantity; noisy simulator and IBM Quantum hardware | Sec. IV A, Fig. 2, Tables I–III, Fig. 3 |\n",
    "| **C. Scalability test** | $N = 4, 8, \\dots, 1024$ for a banded (localized) and a dense matrix family, on the noiseless simulator, the noisy simulator and an exact (Trotter-free) emulation | Table IV, Sec. IV E, Fig. 5 |\n",
    "| **D. Localized problem** | screened Poisson operator at $N=1024$: seed spread, truncated subspaces, classical baselines | Sec. IV B, Table V, Sec. IV F |\n",
    "\n",
    "**The method in seven steps**\n",
    "\n",
    "1. **Pauli decomposition**: write $A=\\sum_{l=1}^{L} c_l P_l$ with $P_l\\in\\{I,X,Y,Z\\}^{\\otimes n}$, $N=2^n$.\n",
    "2. **State preparation**: encode $|\\psi_0\\rangle=|b\\rangle/\\lVert b\\rVert$ on $n$ qubits.\n",
    "3. **Time evolution**: apply the Trotterized propagator $e^{-iAt_j}\\approx\\big(\\prod_l e^{-ic_lP_lt_j/S}\\big)^S$ for $M$ times $t_j=j\\,\\Delta t$.\n",
    "4. **Sampling**: measure each circuit $N_{\\rm shots}$ times and pool the counts over the $M$ times.\n",
    "5. **Configuration set**: $\\mathcal C$ = all observed bit strings $\\cup\\ \\mathrm{supp}(b)$, with $R=|\\mathcal C|$.\n",
    "6. **Galerkin solve**: restrict $A$ and $b$ to $\\mathcal C$, giving $A_{\\rm sub}$ ($R\\times R$) and $b_{\\rm sub}$, solve classically, and lift back: $x=V\\,x_{\\rm sub}$.\n",
    "7. **Metrics**: fidelity $F$, relative error, residual and energy-norm error against the classical solution.\n",
    "\n",
    "**Requirements:** `pip install qiskit qiskit-aer numpy scipy pandas matplotlib jinja2` (and `qiskit-ibm-runtime` for hardware).\n",
    "Tested with Qiskit 2.3.0 and 2.5.2 and Qiskit Aer 0.17.2 (identical results). Run time without hardware: about 2 minutes.\n",
    "\n",
    "**IBM Quantum hardware.** The hardware cells are switched off by default. The paper's hardware results are read from\n",
    "`data/ibm_fez_*.json`, which the export cell (B15) writes once from the stored job IDs. Credentials are read from the\n",
    "environment variables `IBM_CLOUD_TOKEN` (and optionally `IBM_CLOUD_INSTANCE`); never write them into the notebook."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "8ddb2915",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:55.463961Z",
     "iopub.status.busy": "2026-10-29T11:20:55.463459Z",
     "iopub.status.idle": "2026-10-29T11:20:56.584504Z",
     "shell.execute_reply": "2026-10-29T11:20:56.583318Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Qiskit 2.3.0 | Qiskit Aer 0.17.2\n"
     ]
    }
   ],
   "source": [
    "import time, warnings, os, json\n",
    "import numpy as np\n",
    "import scipy.sparse as sp\n",
    "import scipy.sparse.linalg as spla\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from qiskit import QuantumCircuit, transpile\n",
    "from qiskit.quantum_info import SparsePauliOp, Statevector\n",
    "from qiskit.circuit.library import PauliEvolutionGate\n",
    "from qiskit.synthesis import LieTrotter\n",
    "from qiskit_aer import AerSimulator\n",
    "from qiskit_aer.noise import NoiseModel, depolarizing_error, ReadoutError\n",
    "import qiskit, qiskit_aer\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "np.set_printoptions(precision=4, suppress=True, linewidth=120)\n",
    "pd.set_option(\"display.width\", 200); pd.set_option(\"display.max_columns\", 30)\n",
    "print(\"Qiskit\", qiskit.__version__, \"| Qiskit Aer\", qiskit_aer.__version__)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c56545fd",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.586833Z",
     "iopub.status.busy": "2026-10-29T11:20:56.586308Z",
     "iopub.status.idle": "2026-10-29T11:20:56.592122Z",
     "shell.execute_reply": "2026-10-29T11:20:56.590920Z"
    }
   },
   "outputs": [],
   "source": [
    "# ---- IBM Quantum configuration (only needed for the optional hardware cells) ----\n",
    "RUN_HARDWARE = False        # B14: submit the 4x4 job to IBM Quantum\n",
    "RUN_HW_SCALING = False      # C3: submit the banded N = 4, 8, 16 jobs\n",
    "BACKEND_NAME = \"ibm_fez\"\n",
    "HW_JOB_4x4 = \"dbh4djsdgr2s73csnj3g\"                                   # job of Fig. 3 and Table III\n",
    "HW_JOBS_SCALING = {4: \"dbeco3fgdj9s73flhr50\", 8: \"dbeco6fsstms73fbqrq0\", 16: \"dbecoengdj9s73flhrq0\"}\n",
    "HW_DATA = \"data\"                                                       # stored hardware counts\n",
    "HW_FILE_4x4 = os.path.join(HW_DATA, \"ibm_fez_4x4_counts.json\")\n",
    "HW_FILE_SCALING = os.path.join(HW_DATA, \"ibm_fez_banded_scaling_counts.json\")\n",
    "\n",
    "def ibm_service():\n",
    "    # Authenticated service from environment variables; the token is never stored in the notebook.\n",
    "    from qiskit_ibm_runtime import QiskitRuntimeService\n",
    "    return QiskitRuntimeService(channel=\"ibm_quantum_platform\", token=os.environ[\"IBM_CLOUD_TOKEN\"],\n",
    "                                instance=os.environ.get(\"IBM_CLOUD_INSTANCE\"))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e0d59173",
   "metadata": {},
   "source": [
    "---\n",
    "# Part A: Library\n",
    "\n",
    "### A1. Pauli decomposition and spectral width (Step 1)\n",
    "* `pauli_op(A)` computes $c_l=\\mathrm{Tr}(P_l A)/N$ and drops the zero terms. A real symmetric $A$ never contains strings with an odd number of $Y$ factors.\n",
    "* `spectral_width_bound(A)` returns the Gershgorin bound $\\Delta\\lambda\\le\\max_z(A_{zz}+r_z)-\\min_z(A_{zz}-r_z)$, with $r_z=\\sum_{z'\\ne z}|A_{zz'}|$. It needs no eigenvalues and is used to choose the time step $\\Delta t=\\pi/\\Delta\\lambda$ (Nyquist condition)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "70f810d7",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.593892Z",
     "iopub.status.busy": "2026-10-29T11:20:56.593728Z",
     "iopub.status.idle": "2026-10-29T11:20:56.598621Z",
     "shell.execute_reply": "2026-10-29T11:20:56.597562Z"
    }
   },
   "outputs": [],
   "source": [
    "def pauli_op(A, atol=1e-12):\n",
    "    A = A.toarray() if sp.issparse(A) else np.asarray(A)\n",
    "    return SparsePauliOp.from_operator(A.astype(complex)).simplify(atol=atol)\n",
    "\n",
    "def spectral_width_bound(A):\n",
    "    A = sp.csr_matrix(A); d = A.diagonal().real\n",
    "    r = np.asarray(abs(A).sum(axis=1)).ravel() - np.abs(d)\n",
    "    return float((d + r).max() - (d - r).min())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cabf8ac7",
   "metadata": {},
   "source": [
    "### A2. Evolution circuit (Steps 2–3)\n",
    "* **State preparation:** if $b$ is a single basis vector $|z_0\\rangle$, it is prepared with X gates only. Otherwise the generic (and expensive) `initialize` is used.\n",
    "* **Evolution:** `PauliEvolutionGate` with `LieTrotter(reps=S)` implements $\\big(\\prod_l e^{-ic_lP_lt/S}\\big)^S$. Each factor is a Pauli rotation that costs $2(w-1)$ CNOTs for a string of weight $w$.\n",
    "* **Measurement:** all qubits are measured in the computational basis."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "79853cda",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.601087Z",
     "iopub.status.busy": "2026-10-29T11:20:56.600157Z",
     "iopub.status.idle": "2026-10-29T11:20:56.606703Z",
     "shell.execute_reply": "2026-10-29T11:20:56.605417Z"
    }
   },
   "outputs": [],
   "source": [
    "def build_evolution_circuit(op, b, t, trotter_steps, measure=True):\n",
    "    n = op.num_qubits; b = np.asarray(b, dtype=complex); qc = QuantumCircuit(n)\n",
    "    nz = np.flatnonzero(np.abs(b) > 1e-14)\n",
    "    if len(nz) == 1:\n",
    "        ones = [q for q in range(n) if (int(nz[0]) >> q) & 1]   # qubits that must be flipped to |1>\n",
    "        if ones:                                                 # (|0...0> needs no gate)\n",
    "            qc.x(ones)\n",
    "    else:\n",
    "        qc.initialize(b / np.linalg.norm(b), range(n))\n",
    "    qc.append(PauliEvolutionGate(op, time=t, synthesis=LieTrotter(reps=trotter_steps)), range(n))\n",
    "    if measure: qc.measure_all()\n",
    "    return qc"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "392dfb69",
   "metadata": {},
   "source": [
    "### A3. Backend runner: one interface for three platforms\n",
    "`BackendRunner(mode)` with `mode` set to:\n",
    "* `\"simulator\"`: noiseless `AerSimulator`.\n",
    "* `\"noisy_simulator\"`: `AerSimulator` with a `NoiseModel` that you supply.\n",
    "* `\"hardware\"`: IBM Quantum through `SamplerV2`. Dynamical decoupling and twirling are optional.\n",
    "\n",
    "`run_batch` transpiles all $M$ circuits and submits them as **one job**."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "2eda2190",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.608650Z",
     "iopub.status.busy": "2026-10-29T11:20:56.608424Z",
     "iopub.status.idle": "2026-10-29T11:20:56.616960Z",
     "shell.execute_reply": "2026-10-29T11:20:56.615751Z"
    }
   },
   "outputs": [],
   "source": [
    "class BackendRunner:\n",
    "    def __init__(self, mode=\"simulator\", noise_model=None, backend_name=None, service=None,\n",
    "                 seed=None, optimization_level=1, dynamical_decoupling=False, twirling=False):\n",
    "        self.mode, self.optimization_level, self.last_job_id = mode, optimization_level, None\n",
    "        if mode in (\"simulator\", \"noisy_simulator\"):\n",
    "            from qiskit_aer import AerSimulator\n",
    "            if mode == \"noisy_simulator\" and noise_model is None:\n",
    "                raise ValueError(\"noisy_simulator requires a NoiseModel\")\n",
    "            self.backend = AerSimulator(noise_model=noise_model, seed_simulator=seed)\n",
    "        elif mode == \"hardware\":\n",
    "            from qiskit_ibm_runtime import SamplerV2\n",
    "            self.backend = service.backend(backend_name)\n",
    "            self.sampler = SamplerV2(mode=self.backend)\n",
    "            self.sampler.options.dynamical_decoupling.enable = dynamical_decoupling\n",
    "            self.sampler.options.twirling.enable_gates = twirling\n",
    "            self.sampler.options.twirling.enable_measure = twirling\n",
    "        else:\n",
    "            raise ValueError(mode)\n",
    "    def run_batch(self, circuits, shots):\n",
    "        tq = transpile(circuits, self.backend, optimization_level=self.optimization_level)\n",
    "        if self.mode == \"hardware\":\n",
    "            job = self.sampler.run(tq, shots=shots); self.last_job_id = job.job_id()\n",
    "            print(\"submitted job\", self.last_job_id, \"- waiting ...\"); res = job.result()\n",
    "            return [res[i].data.meas.get_counts() for i in range(len(tq))]\n",
    "        res = self.backend.run(tq, shots=shots).result()\n",
    "        return [res.get_counts(i) for i in range(len(tq))]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b9b86121",
   "metadata": {},
   "source": [
    "### A4. Sampling and configuration set (Steps 4–5)\n",
    "* `counts_to_array` converts Qiskit's bit-string keys into indices of the basis vector, using `int(key, 2)`. Qiskit orders bits little-endian, which matches `b[index]`.\n",
    "* `sample_configurations` builds the $M$ circuits, runs them as one batch and **pools** the counts: `agg[z]` $=\\sum_j n_z^{(j)}$.\n",
    "* `configuration_set` returns $\\mathcal C=\\{z:\\text{observed}\\}\\cup\\mathrm{supp}(b)$. With `max_R`, it keeps $\\mathrm{supp}(b)$ plus the most frequently observed configurations, which is the **truncated** regime."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "b6e78b0f",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.619007Z",
     "iopub.status.busy": "2026-10-29T11:20:56.618624Z",
     "iopub.status.idle": "2026-10-29T11:20:56.625223Z",
     "shell.execute_reply": "2026-10-29T11:20:56.623934Z"
    }
   },
   "outputs": [],
   "source": [
    "def counts_to_array(counts_list, N):\n",
    "    agg = np.zeros(N, dtype=np.int64)\n",
    "    for c in counts_list:\n",
    "        for key, v in c.items(): agg[int(key.replace(\" \", \"\"), 2)] += v\n",
    "    return agg\n",
    "\n",
    "def sample_configurations(op, b, times, shots, trotter_steps, runner):\n",
    "    circuits = [build_evolution_circuit(op, b, t, trotter_steps) for t in times]\n",
    "    return counts_to_array(runner.run_batch(circuits, shots), 2 ** op.num_qubits)\n",
    "\n",
    "def configuration_set(counts, b, max_R=None):\n",
    "    src = [int(i) for i in np.flatnonzero(np.abs(b) > 1e-14)]\n",
    "    order = [int(i) for i in np.argsort(-counts, kind=\"stable\") if counts[i] > 0]\n",
    "    C = list(dict.fromkeys(src + order))\n",
    "    if max_R is not None: C = C[:max(max_R, len(src))]\n",
    "    return np.array(sorted(C))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "06c9ab0a",
   "metadata": {},
   "source": [
    "### A5. Galerkin solve and metrics (Steps 6–7)\n",
    "* `galerkin` selects the rows and columns $\\mathcal C$ of $A$, giving $A_{\\rm sub}=V^\\top A V$ and $b_{\\rm sub}=V^\\top b$. If $A_{\\rm sub}$ is positive-definite it is solved directly; otherwise a spectral pseudo-inverse (or a Tikhonov filter) is used. The result is written back into a length-$N$ vector: $x=Vx_{\\rm sub}$.\n",
    "* `metrics` reports:\n",
    "  * the **fidelity** $F=|\\langle\\hat x_{\\rm ref}|\\hat x\\rangle|^2$, which is sign-sensitive;\n",
    "  * the relative error $\\lVert x-x_{\\rm ref}\\rVert/\\lVert x_{\\rm ref}\\rVert$;\n",
    "  * the relative residual $\\lVert Ax-b\\rVert/\\lVert b\\rVert$;\n",
    "  * the relative energy-norm error $\\lVert x-x_{\\rm ref}\\rVert_A/\\lVert x_{\\rm ref}\\rVert_A$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "5187b29b",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.628329Z",
     "iopub.status.busy": "2026-10-29T11:20:56.627042Z",
     "iopub.status.idle": "2026-10-29T11:20:56.635689Z",
     "shell.execute_reply": "2026-10-29T11:20:56.634620Z"
    }
   },
   "outputs": [],
   "source": [
    "def galerkin(A, b, C, rcond=1e-10, tikhonov=None):\n",
    "    C = np.array(sorted(set(int(i) for i in C))); A = sp.csr_matrix(A)\n",
    "    As = A[C][:, C].toarray(); bs = np.asarray(b)[C]\n",
    "    lam, W = np.linalg.eigh(As)\n",
    "    if lam.min() > rcond * max(1.0, abs(lam).max()):\n",
    "        xs = np.linalg.solve(As, bs)\n",
    "    else:\n",
    "        if tikhonov is not None: f = lam / (lam**2 + tikhonov**2)\n",
    "        else: f = np.where(np.abs(lam) > rcond*abs(lam).max(), 1.0/np.where(lam == 0, 1, lam), 0.0)\n",
    "        xs = W @ (f * (W.conj().T @ bs))\n",
    "    x = np.zeros(A.shape[0], dtype=np.result_type(xs, float)); x[C] = xs\n",
    "    return x\n",
    "\n",
    "def metrics(A, x_ref, x):\n",
    "    A = sp.csr_matrix(A); nr, nx = np.linalg.norm(x_ref), np.linalg.norm(x)\n",
    "    F = float(abs(np.vdot(x_ref/nr, x/nx))**2) if nx > 0 else 0.0\n",
    "    e = x_ref - x; b = A @ x_ref\n",
    "    return dict(F=F, rel_err=float(np.linalg.norm(e)/nr),\n",
    "                residual=float(np.linalg.norm(A @ x - b)/np.linalg.norm(b)),\n",
    "                Anorm=float(np.sqrt(abs(np.vdot(e, A @ e)))/np.sqrt(abs(np.vdot(x_ref, A @ x_ref)))))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3a95749b",
   "metadata": {},
   "source": [
    "### A6. End-to-end solver\n",
    "`sqd_solve` chains Steps 1–7. If `dt` is not given, it uses $\\Delta t=\\pi/(\\text{Gershgorin bound})$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "1ef88615",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.643300Z",
     "iopub.status.busy": "2026-10-29T11:20:56.642655Z",
     "iopub.status.idle": "2026-10-29T11:20:56.648346Z",
     "shell.execute_reply": "2026-10-29T11:20:56.647120Z"
    }
   },
   "outputs": [],
   "source": [
    "def sqd_solve(A, b, runner, M=8, dt=None, shots=2000, trotter_steps=1, max_R=None):\n",
    "    op = pauli_op(A)\n",
    "    if dt is None: dt = np.pi / spectral_width_bound(A)\n",
    "    times = dt * np.arange(1, M + 1)\n",
    "    counts = sample_configurations(op, b, times, shots, trotter_steps, runner)\n",
    "    C = configuration_set(counts, b, max_R)\n",
    "    return galerkin(A, b, C), dict(R=len(C), N=len(b), C=C, counts=counts, L=len(op), dt=dt, times=times)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "126326bf",
   "metadata": {},
   "source": [
    "### A7. Diagnostics and test problems\n",
    "* `exact_probs` and `sample_exact` sample from the **exact** propagator $e^{-iAt}$, without circuits and without Trotter error. They are used to separate the selection mechanism from circuit errors and to reach large $N$.\n",
    "* `trotter_infidelity` gives $1-|\\langle\\psi_{\\rm exact}(t)|\\psi_{\\rm Trotter}(t)\\rangle|^2$. The circuit is transpiled first, so the Trotter synthesis is really applied.\n",
    "* `cx_count` returns the CNOT count and depth after transpiling to the basis $\\{CX,R_Z,\\sqrt X,X\\}$.\n",
    "* Test problems:\n",
    "  * the paper's $4\\times4$ matrix;\n",
    "  * the **banded** screened Poisson operator (tridiagonal, localized solution);\n",
    "  * a **dense** random SPD matrix $QQ^\\top+N\\mathbb I$.\n",
    "\n",
    "  Both families use a point source $b=|z_0\\rangle$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "0895904d",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.650795Z",
     "iopub.status.busy": "2026-10-29T11:20:56.650174Z",
     "iopub.status.idle": "2026-10-29T11:20:56.658569Z",
     "shell.execute_reply": "2026-10-29T11:20:56.657297Z"
    }
   },
   "outputs": [],
   "source": [
    "def exact_probs(A, b, times):\n",
    "    A = sp.csc_matrix(A, dtype=complex); psi = np.asarray(b, complex)/np.linalg.norm(b)\n",
    "    return [np.abs(spla.expm_multiply(-1j*A*t, psi))**2 for t in times]\n",
    "\n",
    "def sample_exact(A, b, times, shots, seed=0):\n",
    "    rng = np.random.default_rng(seed); N = len(b); agg = np.zeros(N, dtype=np.int64)\n",
    "    for p in exact_probs(A, b, times):\n",
    "        p = np.clip(p, 0, None); agg += np.bincount(rng.choice(N, size=shots, p=p/p.sum()), minlength=N)\n",
    "    return agg\n",
    "\n",
    "def trotter_infidelity(op, A, b, t, S):\n",
    "    qc = transpile(build_evolution_circuit(op, b, t, S, measure=False),\n",
    "                   basis_gates=[\"cx\", \"rz\", \"sx\", \"x\"], optimization_level=0)   # force the Trotter synthesis\n",
    "    sv = Statevector(qc).data\n",
    "    ex = spla.expm_multiply(-1j*sp.csc_matrix(A, dtype=complex)*t, np.asarray(b, complex)/np.linalg.norm(b))\n",
    "    return float(1 - abs(np.vdot(ex, sv))**2)\n",
    "\n",
    "def cx_count(op, b, t, S):\n",
    "    qc = transpile(build_evolution_circuit(op, b, t, S), basis_gates=[\"cx\",\"rz\",\"sx\",\"x\"],\n",
    "                   optimization_level=1, seed_transpiler=1)\n",
    "    return qc.count_ops().get(\"cx\", 0), qc.depth()\n",
    "\n",
    "def paper_4x4():\n",
    "    A = np.array([[5,3,1,-2],[3,5,2,-1],[1,2,5,-3],[-2,-1,-3,5]], float); return A, np.array([0,0,0,1.0])\n",
    "def screened_poisson(N, mu=0.5):\n",
    "    off = -np.ones(N-1); A = sp.diags([off,(2+mu)*np.ones(N),off],[-1,0,1],format=\"csr\")\n",
    "    b = np.zeros(N); b[N//2] = 1.0; return A, b\n",
    "def random_spd(N, seed=None):\n",
    "    \"\"\"Dense random SPD matrix A = Q Q^T + N I with a point source b = |0...0> (cheap state prep).\"\"\"\n",
    "    rng = np.random.default_rng(N if seed is None else seed); Q = rng.random((N, N))\n",
    "    b = np.zeros(N); b[0] = 1.0\n",
    "    return Q @ Q.T + N*np.eye(N), b"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "18f3b023",
   "metadata": {},
   "source": [
    "---\n",
    "# Part B: Worked 4×4 example, step by step\n",
    "\n",
    "### B1. The linear system and its classical solution\n",
    "We first check that $A$ is symmetric and positive-definite (SPD). Remark 1 of the paper (Galerkin optimality) assumes SPD; for SPD $A$ every reduced matrix $A_{\\rm sub}$ is SPD, so the reduced system is always solvable. The classical solution $x_{\\rm ref}=A^{-1}b$ is used **only** to measure accuracy."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "e214c8f6",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.660882Z",
     "iopub.status.busy": "2026-10-29T11:20:56.660542Z",
     "iopub.status.idle": "2026-10-29T11:20:56.671173Z",
     "shell.execute_reply": "2026-10-29T11:20:56.668925Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A =\n",
      " [[ 5.  3.  1. -2.]\n",
      " [ 3.  5.  2. -1.]\n",
      " [ 1.  2.  5. -3.]\n",
      " [-2. -1. -3.  5.]]\n",
      "b = [0. 0. 0. 1.]\n",
      "symmetric: True | eigenvalues: [ 1.  3.  5. 11.] | SPD: True\n",
      "condition number kappa = 10.999999999999986\n",
      "classical solution x_ref = [ 0.1939 -0.1394  0.2606  0.4061]\n"
     ]
    }
   ],
   "source": [
    "A, b = paper_4x4()                      # <- replace with your own A (N x N, N = 2^n, Hermitian) and b\n",
    "N = len(b); n = int(np.log2(N))\n",
    "lam, Phi = np.linalg.eigh(A)\n",
    "x_ref = np.linalg.solve(A, b)\n",
    "print(\"A =\\n\", A)\n",
    "print(\"b =\", b)\n",
    "print(\"symmetric:\", np.allclose(A, A.T), \"| eigenvalues:\", lam, \"| SPD:\", bool(lam.min() > 0))\n",
    "print(\"condition number kappa =\", lam.max() / lam.min())\n",
    "print(\"classical solution x_ref =\", x_ref)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "97170c8d",
   "metadata": {},
   "source": [
    "### B2. Step 1: Pauli decomposition\n",
    "Each coefficient is $c_l=\\mathrm{Tr}(P_lA)/N$. We check that the expansion reconstructs $A$ exactly. We also test whether all non-identity strings commute, because if they do, the Trotter formula is **exact** for any number of steps $S$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "afe934cb",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.674371Z",
     "iopub.status.busy": "2026-10-29T11:20:56.673738Z",
     "iopub.status.idle": "2026-10-29T11:20:56.683760Z",
     "shell.execute_reply": "2026-10-29T11:20:56.682373Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  +5.0000 * II\n",
      "  +1.0000 * XZ\n",
      "  +2.0000 * YY\n",
      "  +3.0000 * ZX\n",
      "number of Pauli terms L = 4 (maximum possible for real symmetric: N(N+1)/2 = 10 )\n",
      "reconstruction error ||sum c_l P_l - A|| = 0.0\n",
      "all non-identity strings commute -> Trotter exact: True\n"
     ]
    }
   ],
   "source": [
    "op = pauli_op(A)\n",
    "L = len(op)\n",
    "for p, c in zip(op.paulis, op.coeffs):\n",
    "    print(f\"  {c.real:+.4f} * {p}\")\n",
    "print(\"number of Pauli terms L =\", L, \"(maximum possible for real symmetric: N(N+1)/2 =\", N*(N+1)//2, \")\")\n",
    "print(\"reconstruction error ||sum c_l P_l - A|| =\", np.linalg.norm(op.to_matrix() - A))\n",
    "nonid = [p for p in op.paulis if str(p) != \"I\" * n]\n",
    "commute = all(p.commutes(q) for i, p in enumerate(nonid) for q in nonid[i+1:])\n",
    "print(\"all non-identity strings commute -> Trotter exact:\", commute)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fc882ac4",
   "metadata": {},
   "source": [
    "### B3. Step 2: State preparation and eigen-decomposition of $|b\\rangle$\n",
    "$|\\psi_0\\rangle=|b\\rangle/\\lVert b\\rVert=\\sum_k\\beta_k|\\phi_k\\rangle$ with $\\beta_k=\\langle\\phi_k|\\psi_0\\rangle$.\n",
    "\n",
    "The sampled distribution weights each eigencomponent by $|\\beta_k|^2$, whereas the solution weights it by $\\beta_k/\\lambda_k$ (Remark 2 of the paper)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "8aed3738",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.685832Z",
     "iopub.status.busy": "2026-10-29T11:20:56.685568Z",
     "iopub.status.idle": "2026-10-29T11:20:56.696548Z",
     "shell.execute_reply": "2026-10-29T11:20:56.695302Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "|psi0> = basis state |11>\n",
      "   lambda_k  beta_k  |beta_k|^2 (sampling weight)  beta_k/lambda_k (solution weight)\n",
      "0       1.0    -0.5                          0.25                            -0.5000\n",
      "1       3.0     0.5                          0.25                             0.1667\n",
      "2       5.0     0.5                          0.25                             0.1000\n",
      "3      11.0     0.5                          0.25                             0.0455\n"
     ]
    }
   ],
   "source": [
    "psi0 = b / np.linalg.norm(b)\n",
    "beta = Phi.T @ psi0\n",
    "print(\"|psi0> = basis state |\" + format(int(np.argmax(abs(psi0))), f\"0{n}b\") + \">\" if np.count_nonzero(psi0) == 1 else psi0)\n",
    "print(pd.DataFrame({\"lambda_k\": lam, \"beta_k\": beta, \"|beta_k|^2 (sampling weight)\": beta**2,\n",
    "                    \"beta_k/lambda_k (solution weight)\": beta / lam}).round(4))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "643dc88b",
   "metadata": {},
   "source": [
    "### B4. Choice of the time grid (Nyquist condition)\n",
    "The measured probabilities oscillate at the eigenvalue differences, up to $\\Delta\\lambda=\\lambda_{\\max}-\\lambda_{\\min}$. To sample them without aliasing we need $\\Delta t\\lesssim\\pi/\\Delta\\lambda$, i.e. $M\\gtrsim t_{\\max}\\Delta\\lambda/\\pi$.\n",
    "\n",
    "The true $\\Delta\\lambda$ is unknown in practice, so the Gershgorin bound is used. Here we use the paper's choice, $\\Delta t=0.25$ and $M=8$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "d9b6b3b5",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.698680Z",
     "iopub.status.busy": "2026-10-29T11:20:56.698078Z",
     "iopub.status.idle": "2026-10-29T11:20:56.704774Z",
     "shell.execute_reply": "2026-10-29T11:20:56.703855Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "true spectral width = 10.000,  Gershgorin bound = 12.000\n",
      "Nyquist: dt = 0.25 <= pi/true width = 0.314 ? True\n",
      "         M = 8 >= t_max*width/pi = 6.37 ? True\n",
      "times t_j = [0.25 0.5  0.75 1.   1.25 1.5  1.75 2.  ]\n"
     ]
    }
   ],
   "source": [
    "M, dt, SHOTS, S = 8, 0.25, 2000, 4          # time points, time step, shots per circuit, Trotter steps\n",
    "times = dt * np.arange(1, M + 1)\n",
    "dl_true, dl_gersh = lam.max() - lam.min(), spectral_width_bound(A)\n",
    "print(f\"true spectral width = {dl_true:.3f},  Gershgorin bound = {dl_gersh:.3f}\")\n",
    "print(f\"Nyquist: dt = {dt} <= pi/true width = {np.pi/dl_true:.3f} ? {dt <= np.pi/dl_true}\")\n",
    "print(f\"         M = {M} >= t_max*width/pi = {times[-1]*dl_true/np.pi:.2f} ? {M >= times[-1]*dl_true/np.pi}\")\n",
    "print(\"times t_j =\", times)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "fac66f14",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:56.707184Z",
     "iopub.status.busy": "2026-10-29T11:20:56.706280Z",
     "iopub.status.idle": "2026-10-29T11:20:57.966931Z",
     "shell.execute_reply": "2026-10-29T11:20:57.965770Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " S  CNOTs  depth trotter_infidelity\n",
      " 1      6     22           1.11e-15\n",
      " 2     12     40           2.22e-16\n",
      " 4     24     76           1.55e-15\n",
      " 8     48    148           8.88e-16\n",
      "16     96    292           7.11e-15\n",
      "32    192    580           1.47e-14\n",
      "64    384   1156           2.84e-14\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x320 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# circuit depth and the number of CNOT gates at each S\n",
    "rows = []\n",
    "for s_ in (1, 2, 4, 8, 16, 32, 64):\n",
    "    cx, depth = cx_count(op, b, times[-1], s_)\n",
    "    rows.append(dict(S=s_, CNOTs=cx, depth=depth,\n",
    "                     trotter_infidelity=trotter_infidelity(op, A, b, times[-1], s_)))\n",
    "cost = pd.DataFrame(rows)\n",
    "print(cost.to_string(index=False, formatters={\"trotter_infidelity\": \"{:.2e}\".format}))\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize=(6, 3.2))\n",
    "ax1.loglog(cost.S, cost.CNOTs, \"o-\", label=\"CNOTs\")\n",
    "ax1.loglog(cost.S, cost.depth, \"s--\", label=\"depth\")\n",
    "ax1.set(xlabel=\"Trotter steps S\", ylabel=\"count\"); ax1.grid(alpha=0.3)\n",
    "ax2 = ax1.twinx()\n",
    "ax2.semilogy(cost.S, np.maximum(cost.trotter_infidelity, 1e-16), \"^:\", color=\"C3\", label=\"Trotter infidelity\")\n",
    "ax2.set_ylabel(\"infidelity at $t_{max}$\")\n",
    "h1, l1 = ax1.get_legend_handles_labels(); h2, l2 = ax2.get_legend_handles_labels()\n",
    "ax1.legend(h1 + h2, l1 + l2, fontsize=8); plt.tight_layout(); plt.savefig(\"s_analysis.pdf\"); plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a2465146",
   "metadata": {},
   "source": [
    "### B5. What the circuits should produce: exact probabilities $p(z\\mid t_j)$\n",
    "Before running any circuit, we compute the exact distributions classically. They oscillate strongly in time, so **no single time** shows the full structure. That is why the probabilities are aggregated over $M$ times: $p_{\\rm agg}(z)=\\frac1M\\sum_j p(z\\mid t_j)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "2bbc3724",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:57.969423Z",
     "iopub.status.busy": "2026-10-29T11:20:57.968603Z",
     "iopub.status.idle": "2026-10-29T11:20:57.991023Z",
     "shell.execute_reply": "2026-10-29T11:20:57.989820Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " t_j  p(|00>)  p(|01>)  p(|10>)  p(|11>)\n",
      "0.25    0.137    0.125    0.343    0.394\n",
      "0.50    0.069    0.543    0.225    0.163\n",
      "0.75    0.212    0.323    0.184    0.281\n",
      "1.00    0.239    0.125    0.575    0.061\n",
      "1.25    0.213    0.401    0.238    0.148\n",
      "1.50    0.932    0.043    0.006    0.019\n",
      "1.75    0.627    0.226    0.052    0.095\n",
      "2.00    0.119    0.333    0.442    0.105\n",
      "\n",
      "exact aggregated p_agg = [0.3186 0.265  0.2581 0.1583]\n"
     ]
    }
   ],
   "source": [
    "P_exact = np.array(exact_probs(A, b, times))\n",
    "labels = [format(i, f\"0{n}b\") for i in range(N)]\n",
    "df = pd.DataFrame(P_exact, columns=[f\"p(|{l}>)\" for l in labels]); df.insert(0, \"t_j\", times)\n",
    "print(df.round(3).to_string(index=False))\n",
    "p_agg_exact = P_exact.mean(axis=0)\n",
    "print(\"\\nexact aggregated p_agg =\", p_agg_exact.round(4))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a7900514",
   "metadata": {},
   "source": [
    "### B6. Step 3: Build the circuits, check the cost and the Trotter accuracy\n",
    "We show one circuit, count CNOTs for $S=1$ and $S=4$, and compare the Trotterized state with the exact one."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "0e27c22c",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:57.993288Z",
     "iopub.status.busy": "2026-10-29T11:20:57.992626Z",
     "iopub.status.idle": "2026-10-29T11:20:58.050487Z",
     "shell.execute_reply": "2026-10-29T11:20:58.049373Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "global phase: 3.4624\n",
      "           ┌───┐                                            ┌────────┐   ┌────┐  ┌────────┐                      »\n",
      "   q_0: ───┤ X ├───────────────────────■─────────────────■──┤ Rz(-π) ├───┤ √X ├──┤ Rz(-π) ├──■────────────────■──»\n",
      "        ┌──┴───┴──┐┌────┐┌──────────┐┌─┴─┐┌───────────┐┌─┴─┐└─┬────┬─┘┌──┴────┴─┐└────────┘┌─┴─┐┌──────────┐┌─┴─┐»\n",
      "   q_1: ┤ Rz(π/2) ├┤ √X ├┤ Rz(-π/2) ├┤ X ├┤ Rz(0.125) ├┤ X ├──┤ √X ├──┤ Rz(π/2) ├──────────┤ X ├┤ Rz(0.25) ├┤ X ├»\n",
      "        └─────────┘└────┘└──────────┘└───┘└───────────┘└───┘  └────┘  └─────────┘          └───┘└──────────┘└───┘»\n",
      "meas: 2/═════════════════════════════════════════════════════════════════════════════════════════════════════════»\n",
      "                                                                                                                 »\n",
      "«        ┌─────────┐┌────┐┌────────┐┌───┐┌───────────┐┌───┐┌─────────┐┌────┐┌─────────┐                       »\n",
      "«   q_0: ┤ Rz(π/2) ├┤ √X ├┤ Rz(-π) ├┤ X ├┤ Rz(0.375) ├┤ X ├┤ Rz(π/2) ├┤ √X ├┤ Rz(π/2) ├──■─────────────────■──»\n",
      "«        └──┬────┬─┘└────┘└────────┘└─┬─┘└───────────┘└─┬─┘├─────────┤├────┤├─────────┤┌─┴─┐┌───────────┐┌─┴─┐»\n",
      "«   q_1: ───┤ √X ├────────────────────■─────────────────■──┤ Rz(π/2) ├┤ √X ├┤ Rz(π/2) ├┤ X ├┤ Rz(0.125) ├┤ X ├»\n",
      "«           └────┘                                         └─────────┘└────┘└─────────┘└───┘└───────────┘└───┘»\n",
      "«meas: 2/═════════════════════════════════════════════════════════════════════════════════════════════════════»\n",
      "«                                                                                                             »\n",
      "«        ┌────────┐   ┌────┐  ┌────────┐                      ┌─────────┐┌────┐┌────────┐┌───┐┌───────────┐┌───┐»\n",
      "«   q_0: ┤ Rz(-π) ├───┤ √X ├──┤ Rz(-π) ├──■────────────────■──┤ Rz(π/2) ├┤ √X ├┤ Rz(-π) ├┤ X ├┤ Rz(0.375) ├┤ X ├»\n",
      "«        └─┬────┬─┘┌──┴────┴─┐└────────┘┌─┴─┐┌──────────┐┌─┴─┐└──┬────┬─┘└────┘└────────┘└─┬─┘└───────────┘└─┬─┘»\n",
      "«   q_1: ──┤ √X ├──┤ Rz(π/2) ├──────────┤ X ├┤ Rz(0.25) ├┤ X ├───┤ √X ├────────────────────■─────────────────■──»\n",
      "«          └────┘  └─────────┘          └───┘└──────────┘└───┘   └────┘                                         »\n",
      "«meas: 2/═══════════════════════════════════════════════════════════════════════════════════════════════════════»\n",
      "«                                                                                                               »\n",
      "«        ┌─────────┐┌────┐┌─────────┐                       ┌────────┐   ┌────┐  ┌────────┐                      »\n",
      "«   q_0: ┤ Rz(π/2) ├┤ √X ├┤ Rz(π/2) ├──■─────────────────■──┤ Rz(-π) ├───┤ √X ├──┤ Rz(-π) ├──■────────────────■──»\n",
      "«        ├─────────┤├────┤├─────────┤┌─┴─┐┌───────────┐┌─┴─┐└─┬────┬─┘┌──┴────┴─┐└────────┘┌─┴─┐┌──────────┐┌─┴─┐»\n",
      "«   q_1: ┤ Rz(π/2) ├┤ √X ├┤ Rz(π/2) ├┤ X ├┤ Rz(0.125) ├┤ X ├──┤ √X ├──┤ Rz(π/2) ├──────────┤ X ├┤ Rz(0.25) ├┤ X ├»\n",
      "«        └─────────┘└────┘└─────────┘└───┘└───────────┘└───┘  └────┘  └─────────┘          └───┘└──────────┘└───┘»\n",
      "«meas: 2/════════════════════════════════════════════════════════════════════════════════════════════════════════»\n",
      "«                                                                                                                »\n",
      "«        ┌─────────┐┌────┐┌────────┐┌───┐┌───────────┐┌───┐┌─────────┐┌────┐┌─────────┐                       »\n",
      "«   q_0: ┤ Rz(π/2) ├┤ √X ├┤ Rz(-π) ├┤ X ├┤ Rz(0.375) ├┤ X ├┤ Rz(π/2) ├┤ √X ├┤ Rz(π/2) ├──■─────────────────■──»\n",
      "«        └──┬────┬─┘└────┘└────────┘└─┬─┘└───────────┘└─┬─┘├─────────┤├────┤├─────────┤┌─┴─┐┌───────────┐┌─┴─┐»\n",
      "«   q_1: ───┤ √X ├────────────────────■─────────────────■──┤ Rz(π/2) ├┤ √X ├┤ Rz(π/2) ├┤ X ├┤ Rz(0.125) ├┤ X ├»\n",
      "«           └────┘                                         └─────────┘└────┘└─────────┘└───┘└───────────┘└───┘»\n",
      "«meas: 2/═════════════════════════════════════════════════════════════════════════════════════════════════════»\n",
      "«                                                                                                             »\n",
      "«        ┌────────┐   ┌────┐  ┌────────┐                      ┌─────────┐┌────┐┌────────┐┌───┐┌───────────┐┌───┐»\n",
      "«   q_0: ┤ Rz(-π) ├───┤ √X ├──┤ Rz(-π) ├──■────────────────■──┤ Rz(π/2) ├┤ √X ├┤ Rz(-π) ├┤ X ├┤ Rz(0.375) ├┤ X ├»\n",
      "«        └─┬────┬─┘┌──┴────┴─┐└────────┘┌─┴─┐┌──────────┐┌─┴─┐└──┬────┬─┘└────┘└────────┘└─┬─┘└───────────┘└─┬─┘»\n",
      "«   q_1: ──┤ √X ├──┤ Rz(π/2) ├──────────┤ X ├┤ Rz(0.25) ├┤ X ├───┤ √X ├────────────────────■─────────────────■──»\n",
      "«          └────┘  └─────────┘          └───┘└──────────┘└───┘   └────┘                                         »\n",
      "«meas: 2/═══════════════════════════════════════════════════════════════════════════════════════════════════════»\n",
      "«                                                                                                               »\n",
      "«        ┌─────────┐┌────┐┌─────────┐ ░ ┌─┐   \n",
      "«   q_0: ┤ Rz(π/2) ├┤ √X ├┤ Rz(π/2) ├─░─┤M├───\n",
      "«        └─────────┘└────┘└─────────┘ ░ └╥┘┌─┐\n",
      "«   q_1: ─────────────────────────────░──╫─┤M├\n",
      "«                                     ░  ║ └╥┘\n",
      "«meas: 2/════════════════════════════════╩══╩═\n",
      "«                                        0  1 \n",
      "S=1: 6 CNOTs, depth 22, Trotter infidelity at t_max = 1.11e-15\n",
      "S=4: 24 CNOTs, depth 76, Trotter infidelity at t_max = 1.55e-15\n"
     ]
    }
   ],
   "source": [
    "qc = build_evolution_circuit(op, b, times[0], S)\n",
    "print(transpile(qc, basis_gates=[\"cx\", \"rz\", \"sx\", \"x\"], optimization_level=1, seed_transpiler=1).draw(fold=120))\n",
    "for s_ in (1, 4):\n",
    "    cx, depth = cx_count(op, b, times[-1], s_)\n",
    "    print(f\"S={s_}: {cx} CNOTs, depth {depth}, Trotter infidelity at t_max = {trotter_infidelity(op, A, b, times[-1], s_):.2e}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "078be981",
   "metadata": {},
   "source": [
    "### B7. Step 4: Sampling on the noiseless simulator\n",
    "All $M$ circuits run in one batch. We print the counts for each time point, then the pooled counts, and compare the empirical $\\hat p_{\\rm agg}$ with the exact $p_{\\rm agg}$. The standard error of the pooled estimate is $\\sigma_z=\\big\\{\\sum_j p(z\\mid t_j)[1-p(z\\mid t_j)]\\big\\}^{1/2}/(M\\sqrt{N_{\\rm shots}})$ (Table II of the paper)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "a6f90b81",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:58.052806Z",
     "iopub.status.busy": "2026-10-29T11:20:58.052122Z",
     "iopub.status.idle": "2026-10-29T11:20:58.270584Z",
     "shell.execute_reply": "2026-10-29T11:20:58.269354Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " t_j  |00>  |01>  |10>  |11>\n",
      "0.25   266   259   699   776\n",
      "0.50   127  1118   422   333\n",
      "0.75   393   663   367   577\n",
      "1.00   484   235  1159   122\n",
      "1.25   420   781   501   298\n",
      "1.50  1860    85    11    44\n",
      "1.75  1266   440   113   181\n",
      "2.00   235   689   850   226\n",
      "\n",
      "pooled counts       : [5051 4270 4122 2557]\n",
      "empirical  p_agg_hat: [0.3157 0.2669 0.2576 0.1598]\n",
      "exact      p_agg    : [0.3186 0.265  0.2581 0.1583]\n",
      "pooled std errors   : [0.0029 0.0033 0.0032 0.0027]\n"
     ]
    }
   ],
   "source": [
    "sim = BackendRunner(\"simulator\", seed=42)\n",
    "circuits = [build_evolution_circuit(op, b, t, S) for t in times]\n",
    "counts_list = sim.run_batch(circuits, SHOTS)\n",
    "per_time = np.array([counts_to_array([c], N) for c in counts_list])\n",
    "df = pd.DataFrame(per_time, columns=[f\"|{l}>\" for l in labels]); df.insert(0, \"t_j\", times)\n",
    "print(df.to_string(index=False))\n",
    "agg = per_time.sum(axis=0)\n",
    "p_hat = agg / agg.sum()\n",
    "print(\"\\npooled counts       :\", agg)\n",
    "print(\"empirical  p_agg_hat:\", p_hat.round(4))\n",
    "print(\"exact      p_agg    :\", p_agg_exact.round(4))\n",
    "sigma_z = np.sqrt((P_exact * (1 - P_exact)).sum(0)) / (M * np.sqrt(SHOTS))\n",
    "print(\"pooled std errors   :\", sigma_z.round(4))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "696fab23",
   "metadata": {},
   "source": [
    "### B8. Step 5: Configuration set $\\mathcal C$\n",
    "$\\mathcal C$ contains every observed bit string, plus $\\mathrm{supp}(b)$, which is always added. If $\\mathrm{supp}(b)$ were missing, $b_{\\rm sub}$ would be $0$ and so would the solution.\n",
    "\n",
    "The probability of missing a configuration is at most $\\exp(-MN_{\\rm shots}\\,p_{\\rm agg}(z))$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "c847deda",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:58.273968Z",
     "iopub.status.busy": "2026-10-29T11:20:58.273634Z",
     "iopub.status.idle": "2026-10-29T11:20:58.280452Z",
     "shell.execute_reply": "2026-10-29T11:20:58.279581Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "C = ['00', '01', '10', '11']   R = 4 of N = 4\n",
      "miss-probability bound per configuration: [0. 0. 0. 0.]\n"
     ]
    }
   ],
   "source": [
    "C = configuration_set(agg, b)\n",
    "R = len(C)\n",
    "print(\"C =\", [labels[i] for i in C], \"  R =\", R, \"of N =\", N)\n",
    "print(\"miss-probability bound per configuration:\", np.exp(-M * SHOTS * p_agg_exact))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "81cfb74d",
   "metadata": {},
   "source": [
    "### B9. Step 6: Galerkin projection, solve and lift back\n",
    "$V=[|z_1\\rangle\\cdots|z_R\\rangle]$ selects the rows and columns of $A$. We solve $A_{\\rm sub}x_{\\rm sub}=b_{\\rm sub}$ and lift back with $x=Vx_{\\rm sub}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "51d127b1",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:58.282755Z",
     "iopub.status.busy": "2026-10-29T11:20:58.282133Z",
     "iopub.status.idle": "2026-10-29T11:20:58.290009Z",
     "shell.execute_reply": "2026-10-29T11:20:58.289018Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A_sub =\n",
      " [[ 5.  3.  1. -2.]\n",
      " [ 3.  5.  2. -1.]\n",
      " [ 1.  2.  5. -3.]\n",
      " [-2. -1. -3.  5.]] \n",
      "b_sub = [0. 0. 0. 1.]\n",
      "x_sub = [ 0.1939 -0.1394  0.2606  0.4061]\n",
      "x_SQD = [ 0.1939 -0.1394  0.2606  0.4061]\n",
      "x_ref = [ 0.1939 -0.1394  0.2606  0.4061]\n",
      "same as galerkin(): True\n"
     ]
    }
   ],
   "source": [
    "V = np.eye(N)[:, C]                       # N x R isometry\n",
    "A_sub, b_sub = V.T @ A @ V, V.T @ b\n",
    "print(\"A_sub =\\n\", A_sub, \"\\nb_sub =\", b_sub)\n",
    "x_sub = np.linalg.solve(A_sub, b_sub)\n",
    "x_sqd = V @ x_sub\n",
    "print(\"x_sub =\", x_sub)\n",
    "print(\"x_SQD =\", x_sqd)\n",
    "print(\"x_ref =\", x_ref)\n",
    "print(\"same as galerkin():\", np.allclose(x_sqd, galerkin(A, b, C)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a5f29b0f",
   "metadata": {},
   "source": [
    "### B10. Step 7: Accuracy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "ad4999e7",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:58.292618Z",
     "iopub.status.busy": "2026-10-29T11:20:58.291732Z",
     "iopub.status.idle": "2026-10-29T11:20:58.301335Z",
     "shell.execute_reply": "2026-10-29T11:20:58.300056Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "F           1.0\n",
      "rel_err     0.0\n",
      "residual    0.0\n",
      "Anorm       0.0\n",
      "dtype: float64\n"
     ]
    }
   ],
   "source": [
    "m_sim = metrics(A, x_ref, x_sqd)\n",
    "print(pd.Series(m_sim))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "873ae77a",
   "metadata": {},
   "source": [
    "### B11. The same pipeline in one call, on the noisy simulator\n",
    "The noise model has 1 % depolarizing error per CNOT, 0.1 % per single-qubit gate and 2 % readout error. To use a real device's noise instead, write `NoiseModel.from_backend(ibm_service().backend(BACKEND_NAME))`.\n",
    "\n",
    "Noise shifts the counts but, as long as every configuration is still observed ($R=N$), the solution stays exact. Remark 1 of the paper: adding configurations can never increase the energy-norm error for SPD $A$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "00959eb1",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:58.303203Z",
     "iopub.status.busy": "2026-10-29T11:20:58.302996Z",
     "iopub.status.idle": "2026-10-29T11:20:58.498860Z",
     "shell.execute_reply": "2026-10-29T11:20:58.497649Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "noisy counts: [4763 4205 4097 2935]  R = 4\n",
      "noiseless   : [5051 4270 4122 2557]\n",
      "F           1.0\n",
      "rel_err     0.0\n",
      "residual    0.0\n",
      "Anorm       0.0\n",
      "dtype: float64\n"
     ]
    }
   ],
   "source": [
    "nm = NoiseModel()\n",
    "nm.add_all_qubit_quantum_error(depolarizing_error(0.01, 2), [\"cx\"])\n",
    "nm.add_all_qubit_quantum_error(depolarizing_error(0.001, 1), [\"sx\", \"x\"])\n",
    "nm.add_all_qubit_readout_error(ReadoutError([[0.98, 0.02], [0.02, 0.98]]))\n",
    "noisy = BackendRunner(\"noisy_simulator\", noise_model=nm, seed=42)\n",
    "x_noisy, info_noisy = sqd_solve(A, b, noisy, M=M, dt=dt, shots=SHOTS, trotter_steps=S)\n",
    "print(\"noisy counts:\", info_noisy[\"counts\"], \" R =\", info_noisy[\"R\"])\n",
    "print(\"noiseless   :\", agg)\n",
    "print(pd.Series(metrics(A, x_ref, x_noisy)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fe6e5cd2",
   "metadata": {},
   "source": [
    "### B12. Truncated subspaces: where the selection actually matters\n",
    "For large $N$ only $R\\ll N$ configurations can be kept. We keep $\\mathrm{supp}(b)$ plus the most frequent configurations and compare with the **oracle**, i.e. the $R$ configurations with the largest $|x_z|$, which requires knowing the solution."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "103e74a7",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:58.501687Z",
     "iopub.status.busy": "2026-10-29T11:20:58.500987Z",
     "iopub.status.idle": "2026-10-29T11:20:58.514095Z",
     "shell.execute_reply": "2026-10-29T11:20:58.513092Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " R                C  F_SQD  F_oracle\n",
      " 1             [11] 0.5689    0.5689\n",
      " 2         [00, 11] 0.6957    0.8025\n",
      " 3     [00, 01, 11] 0.7205    0.9124\n",
      " 4 [00, 01, 10, 11] 1.0000    1.0000\n"
     ]
    }
   ],
   "source": [
    "rows = []\n",
    "for R_ in range(1, N + 1):\n",
    "    C_t = configuration_set(agg, b, max_R=R_)\n",
    "    rows.append(dict(R=R_, C=[labels[i] for i in C_t],\n",
    "                     F_SQD=metrics(A, x_ref, galerkin(A, b, C_t))[\"F\"],\n",
    "                     F_oracle=metrics(A, x_ref, galerkin(A, b, np.argsort(-abs(x_ref))[:R_]))[\"F\"]))\n",
    "print(pd.DataFrame(rows).round(4).to_string(index=False))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9d84ad3c",
   "metadata": {},
   "source": [
    "### B13. Comparison of the sampled distributions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "58472a6e",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:58.516314Z",
     "iopub.status.busy": "2026-10-29T11:20:58.515730Z",
     "iopub.status.idle": "2026-10-29T11:20:58.646929Z",
     "shell.execute_reply": "2026-10-29T11:20:58.645889Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x320 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "idx = np.arange(N); w = 0.27\n",
    "plt.figure(figsize=(6, 3.2))\n",
    "plt.bar(idx - w, p_agg_exact, w, label=\"exact\")\n",
    "plt.bar(idx, p_hat, w, label=\"simulator\")\n",
    "plt.bar(idx + w, info_noisy[\"counts\"] / info_noisy[\"counts\"].sum(), w, label=\"noisy simulator\")\n",
    "plt.xticks(idx, [f\"|{l}>\" for l in labels]); plt.ylabel(r\"$p_{\\rm agg}(z)$\"); plt.legend(); plt.tight_layout(); plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8e169b5f",
   "metadata": {},
   "source": [
    "### B14. IBM Quantum hardware (optional)\n",
    "Set `RUN_HARDWARE = True` in the configuration cell and store your API key in the environment variable `IBM_CLOUD_TOKEN`.\n",
    "The call waits until the job finishes; record the printed job ID. With `RUN_HARDWARE = False` the job of the paper\n",
    "(`HW_JOB_4x4`) is used through the stored counts."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "47aa3303",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:58.649024Z",
     "iopub.status.busy": "2026-10-29T11:20:58.648348Z",
     "iopub.status.idle": "2026-10-29T11:20:58.654172Z",
     "shell.execute_reply": "2026-10-29T11:20:58.653249Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "hardware run skipped (RUN_HARDWARE = False); stored job dbh4djsdgr2s73csnj3g on ibm_fez is used below\n"
     ]
    }
   ],
   "source": [
    "if RUN_HARDWARE:\n",
    "    service = ibm_service()\n",
    "    hw = BackendRunner(\"hardware\", service=service, backend_name=BACKEND_NAME, dynamical_decoupling=True, twirling=True)\n",
    "    x_hw, info_hw = sqd_solve(A, b, hw, M=M, dt=dt, shots=SHOTS, trotter_steps=S)\n",
    "    HW_JOB_4x4 = hw.last_job_id\n",
    "    print(\"job id:\", HW_JOB_4x4, \"| counts:\", info_hw[\"counts\"], \"| R =\", info_hw[\"R\"])\n",
    "    print(pd.Series(metrics(A, x_ref, x_hw)))\n",
    "else:\n",
    "    print(f\"hardware run skipped (RUN_HARDWARE = False); stored job {HW_JOB_4x4} on {BACKEND_NAME} is used below\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f2c80573",
   "metadata": {},
   "source": [
    "### B15. Export the hardware counts (run once, needs `IBM_CLOUD_TOKEN`)\n",
    "Fetches the per-time counts of the finished jobs (no new submission) and stores them in `data/`, so that the\n",
    "hardware analysis below, and `reproduce_paper.ipynb`, run without an IBM Quantum account."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "3de9da85",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:58.655598Z",
     "iopub.status.busy": "2026-10-29T11:20:58.655352Z",
     "iopub.status.idle": "2026-10-29T11:20:58.662696Z",
     "shell.execute_reply": "2026-10-29T11:20:58.661817Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "export skipped: IBM_CLOUD_TOKEN not set and no stored counts\n"
     ]
    }
   ],
   "source": [
    "def fetch_counts_per_time(service, job_id, N_):\n",
    "    res = service.job(job_id).result()\n",
    "    return np.array([counts_to_array([res[i].data.meas.get_counts()], N_) for i in range(len(res))])\n",
    "\n",
    "if \"IBM_CLOUD_TOKEN\" in os.environ and (RUN_HARDWARE or RUN_HW_SCALING or not os.path.exists(HW_FILE_4x4)\n",
    "                                         or not os.path.exists(HW_FILE_SCALING)):\n",
    "    os.makedirs(HW_DATA, exist_ok=True)\n",
    "    service = ibm_service()\n",
    "    cnt = fetch_counts_per_time(service, HW_JOB_4x4, N)\n",
    "    json.dump(dict(job_id=HW_JOB_4x4, backend=BACKEND_NAME, problem=\"paper_4x4\", M=M, dt=dt, S=S, shots=SHOTS,\n",
    "                   dynamical_decoupling=True, twirling=True, times=times.tolist(), counts_per_time=cnt.tolist()),\n",
    "              open(HW_FILE_4x4, \"w\"), indent=1)\n",
    "    sc = {}\n",
    "    for N_, job in HW_JOBS_SCALING.items():\n",
    "        sc[str(N_)] = dict(job_id=job, counts_per_time=fetch_counts_per_time(service, job, N_).tolist())\n",
    "    json.dump(dict(backend=BACKEND_NAME, problem=\"screened_poisson\", M=8, shots=2000, S=4, jobs=sc),\n",
    "              open(HW_FILE_SCALING, \"w\"), indent=1)\n",
    "    print(\"hardware counts written to\", HW_FILE_4x4, \"and\", HW_FILE_SCALING)\n",
    "else:\n",
    "    print(\"export skipped:\", \"files present\" if os.path.exists(HW_FILE_4x4) else \"IBM_CLOUD_TOKEN not set and no stored counts\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "92be2a2b",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:20:58.664692Z",
     "iopub.status.busy": "2026-10-29T11:20:58.664121Z",
     "iopub.status.idle": "2026-10-29T11:21:01.637069Z",
     "shell.execute_reply": "2026-10-29T11:21:01.635893Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "data/ibm_fez_4x4_counts.json not found (run B15 once) -> simulators only\n",
      "       platform  TVD_agg  TVD_mean_per_time     chi2  max_abs_z  R   F\n",
      "      simulator   0.0033             0.0123   1.6130     0.9873  4 1.0\n",
      "noisy simulator   0.0251             0.0765 135.5928     9.1650  4 1.0\n",
      "shot-noise reference: expected TVD_agg ~ 0.0048, chi2 ~ 3 +/- 2.4\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x850 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# ===================== IBM hardware vs simulation =====================\n",
    "# Needs from earlier cells: A, b, op, times, S, SHOTS, x_ref, sim, noisy.\n",
    "# The hardware counts are read from the stored file (written by B15); no job is submitted.\n",
    "\n",
    "N = len(b); n = int(np.log2(N)); M = len(times)\n",
    "labels = [format(i, f\"0{n}b\") for i in range(N)]\n",
    "\n",
    "def per_time_counts(runner):\n",
    "    \"\"\"Run the M circuits on a simulator runner; return an (M, N) array of counts.\"\"\"\n",
    "    circs = [build_evolution_circuit(op, b, t, S) for t in times]\n",
    "    return np.array([counts_to_array([c], N) for c in runner.run_batch(circs, SHOTS)])\n",
    "\n",
    "\n",
    "P_ex = np.array(exact_probs(A, b, times))                      # exact p(z|t_j), shape (M, N)\n",
    "platforms = {\"simulator\": per_time_counts(sim),\n",
    "             \"noisy simulator\": per_time_counts(noisy)}\n",
    "if os.path.exists(HW_FILE_4x4):\n",
    "    platforms[\"IBM hardware\"] = np.array(json.load(open(HW_FILE_4x4))[\"counts_per_time\"])\n",
    "else:\n",
    "    print(f\"{HW_FILE_4x4} not found (run B15 once) -> simulators only\")\n",
    "\n",
    "# ---- statistics per platform ----\n",
    "var_agg = (P_ex * (1 - P_ex)).sum(0) / (M**2 * SHOTS)          # variance of pooled frequency\n",
    "rows = []\n",
    "for name, cnt in platforms.items():\n",
    "    P_hat = cnt / cnt.sum(1, keepdims=True)                     # empirical p(z|t_j)\n",
    "    p_hat = cnt.sum(0) / cnt.sum()                              # empirical p_agg\n",
    "    z = (p_hat - P_ex.mean(0)) / np.sqrt(var_agg)\n",
    "    x_plat = galerkin(A, b, configuration_set(cnt.sum(0), b))\n",
    "    rows.append(dict(platform=name,\n",
    "                     TVD_agg=0.5 * np.abs(p_hat - P_ex.mean(0)).sum(),\n",
    "                     TVD_mean_per_time=np.mean(0.5 * np.abs(P_hat - P_ex).sum(1)),\n",
    "                     chi2=float((z**2).sum()), max_abs_z=float(np.abs(z).max()),\n",
    "                     R=len(configuration_set(cnt.sum(0), b)), **{\"F\": metrics(A, x_ref, x_plat)[\"F\"]}))\n",
    "stats = pd.DataFrame(rows)\n",
    "print(stats.round(4).to_string(index=False))\n",
    "print(f\"shot-noise reference: expected TVD_agg ~ {0.5*np.sqrt(2/np.pi)*np.sqrt(var_agg).sum():.4f}, \"\n",
    "      f\"chi2 ~ {N-1} +/- {np.sqrt(2*(N-1)):.1f}\")\n",
    "\n",
    "# ---- figure ----\n",
    "colors = plt.cm.tab10(np.arange(N))\n",
    "mk = {\"simulator\": \"o\", \"noisy simulator\": \"s\", \"IBM hardware\": \"D\"}\n",
    "fig, ax = plt.subplots(2, 2, figsize=(12, 8.5))\n",
    "\n",
    "# (a) time-resolved probabilities: exact curves, measured points\n",
    "tt = np.linspace(0, times[-1], 400)\n",
    "P_fine = np.array(exact_probs(A, b, tt[1:])); P_fine = np.vstack([np.eye(N)[np.argmax(np.abs(b))], P_fine])\n",
    "for k in range(N):\n",
    "    ax[0, 0].plot(tt, P_fine[:, k], color=colors[k], lw=1.2, label=f\"|{labels[k]}> exact\")\n",
    "    for name, cnt in platforms.items():\n",
    "        ax[0, 0].plot(times, cnt[:, k] / cnt.sum(1), mk[name], color=colors[k], ms=5,\n",
    "                      mfc=\"none\" if name != \"IBM hardware\" else colors[k], alpha=0.9)\n",
    "ax[0, 0].set(title=r\"(a) $p(z\\mid t)$: exact (lines) vs measured (o sim, s noisy, D hardware)\",\n",
    "             xlabel=\"time t\", ylabel=\"probability\")\n",
    "ax[0, 0].legend(fontsize=7, ncol=2)\n",
    "\n",
    "# (b) aggregated distribution with shot-noise error bars\n",
    "w = 0.8 / (len(platforms) + 1); idx = np.arange(N)\n",
    "ax[0, 1].bar(idx - 0.4 + w/2, P_ex.mean(0), w, color=\"0.6\", label=\"exact\")\n",
    "for i, (name, cnt) in enumerate(platforms.items(), start=1):\n",
    "    p_hat = cnt.sum(0) / cnt.sum()\n",
    "    ax[0, 1].bar(idx - 0.4 + w/2 + i*w, p_hat, w, yerr=np.sqrt(var_agg), capsize=2, label=name)\n",
    "ax[0, 1].set_xticks(idx, [f\"|{l}>\" for l in labels])\n",
    "ax[0, 1].set(title=r\"(b) aggregated $p_{\\rm agg}(z)$ ($\\pm1\\sigma$ shot noise)\", ylabel=\"probability\")\n",
    "ax[0, 1].legend(fontsize=8)\n",
    "\n",
    "# (c) distance to the exact distribution at each time\n",
    "sn = [0.5*np.sqrt(2/np.pi)*np.sqrt(P_ex[j]*(1-P_ex[j])/SHOTS).sum() for j in range(M)]\n",
    "ax[1, 0].plot(times, sn, \"k--\", lw=1, label=\"shot-noise level\")\n",
    "for name, cnt in platforms.items():\n",
    "    P_hat = cnt / cnt.sum(1, keepdims=True)\n",
    "    ax[1, 0].plot(times, 0.5*np.abs(P_hat - P_ex).sum(1), mk[name] + \"-\", label=name)\n",
    "ax[1, 0].set(title=r\"(c) total variation distance to exact $p(z\\mid t_j)$\", xlabel=\"time t\", ylabel=\"TVD\")\n",
    "ax[1, 0].legend(fontsize=8)\n",
    "\n",
    "# (d) recovered solution\n",
    "ax[1, 1].bar(idx - 0.4 + w/2, x_ref, w, color=\"0.6\", label=\"Exact\")\n",
    "for i, (name, cnt) in enumerate(platforms.items(), start=1):\n",
    "    ax[1, 1].bar(idx - 0.4 + w/2 + i*w, galerkin(A, b, configuration_set(cnt.sum(0), b)), w, label=name)\n",
    "ax[1, 1].axhline(0, color=\"k\", lw=0.6)\n",
    "ax[1, 1].set_xticks(idx, [f\"x[{l}]\" for l in labels])\n",
    "ax[1, 1].set(title=\"(d) solution components\", ylabel=\"value\"); ax[1, 1].legend(fontsize=8)\n",
    "\n",
    "for a in ax.ravel(): a.grid(alpha=0.3)\n",
    "plt.tight_layout(); plt.savefig(\"hardware_vs_simulation.pdf\"); plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f624d50f",
   "metadata": {},
   "source": [
    "---\n",
    "# Part C: Scalability test, $N = 4, 8, 16, 32, 64, 128, \\dots$\n",
    "\n",
    "**Two matrix families**, both with a point source $b=|z_0\\rangle$, which needs only X gates to prepare:\n",
    "* **banded**: screened Poisson, a tridiagonal matrix with $2.5$ on the diagonal and $-1$ off the diagonal. The solution is localized around the source. In the Pauli basis it needs $L=N$ terms.\n",
    "* **dense**: $QQ^\\top+N\\mathbb I$ with $Q_{ij}\\sim U[0,1)$. It needs $L\\approx N(N+1)/2$ Pauli terms.\n",
    "\n",
    "**Three execution modes**\n",
    "* `simulator`: real Trotter circuits on the noiseless Aer simulator.\n",
    "* `noisy_simulator`: the same circuits with the noise model of B11. This is slow for deep circuits, so it is limited to small $N$.\n",
    "* `exact-emulation`: samples from the exact $e^{-iAt}$, with no circuits and no Trotter error. It shows how the *selection* scales to large $N$.\n",
    "\n",
    "**Settings for each size**\n",
    "* $\\Delta t=\\pi/(\\text{Gershgorin bound})$, $M=8$, 2000 shots per time point.\n",
    "* Trotter steps $S$ are chosen **adaptively**: the smallest power of two for which the Trotter infidelity at $t_{\\max}$ is below `TROTTER_TOL`, capped at `S_MAX`.\n",
    "\n",
    "**Columns of the results table**\n",
    "* $L$: number of Pauli terms.\n",
    "* $S$ and the Trotter infidelity.\n",
    "* CNOTs per circuit.\n",
    "* $R$ and $R/N$: size of the untruncated configuration set.\n",
    "* $F$, the relative error and the energy-norm error of the untruncated solution.\n",
    "* $F$ after truncation to $R_{\\rm trunc}=\\max(2,N/8)$, for SQD and for the oracle.\n",
    "* Wall time."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "917592d6",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:21:01.639269Z",
     "iopub.status.busy": "2026-10-29T11:21:01.638555Z",
     "iopub.status.idle": "2026-10-29T11:21:01.643481Z",
     "shell.execute_reply": "2026-10-29T11:21:01.642434Z"
    }
   },
   "outputs": [],
   "source": [
    "# ---- configuration of the scalability test (edit freely) ----\n",
    "SCAL_M, SCAL_SHOTS = 8, 2000\n",
    "TROTTER_TOL, S_MAX = 1e-2, 64\n",
    "PLAN = [  # (family, sizes N, mode)\n",
    "    (\"banded\", [4, 8, 16, 32, 64, 128],                 \"simulator\"),\n",
    "    (\"banded\", [4, 8, 16],                              \"noisy_simulator\"),\n",
    "    (\"banded\", [4, 8, 16, 32, 64, 128, 256, 512, 1024], \"exact-emulation\"),\n",
    "    (\"dense\",  [4, 8, 16, 32],                          \"simulator\"),\n",
    "    (\"dense\",  [4, 8],                                  \"noisy_simulator\"),\n",
    "    (\"dense\",  [4, 8, 16, 32, 64, 128, 256],            \"exact-emulation\"),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "554f59c8",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:21:01.645705Z",
     "iopub.status.busy": "2026-10-29T11:21:01.645062Z",
     "iopub.status.idle": "2026-10-29T11:21:01.653174Z",
     "shell.execute_reply": "2026-10-29T11:21:01.652086Z"
    }
   },
   "outputs": [],
   "source": [
    "def choose_trotter_steps(op, A, b, t_max, tol=TROTTER_TOL, s_max=S_MAX):\n",
    "    \"\"\"Smallest S = 1, 2, 4, ... with Trotter infidelity < tol at t_max (capped at s_max).\"\"\"\n",
    "    S_ = 1\n",
    "    while True:\n",
    "        inf = trotter_infidelity(op, A, b, t_max, S_)\n",
    "        if inf < tol or S_ >= s_max:\n",
    "            return S_, inf\n",
    "        S_ *= 2\n",
    "\n",
    "def make_problem(family, N):\n",
    "    return screened_poisson(N) if family == \"banded\" else random_spd(N)\n",
    "\n",
    "def run_case(family, N, mode, seed=0):\n",
    "    A_, b_ = make_problem(family, N)\n",
    "    x_ref_ = np.linalg.solve(A_.toarray() if sp.issparse(A_) else A_, b_)\n",
    "    dt_ = np.pi / spectral_width_bound(A_)                      # Nyquist step from Gershgorin\n",
    "    times_ = dt_ * np.arange(1, SCAL_M + 1)\n",
    "    row = dict(family=family, N=N, n=int(np.log2(N)), mode=mode)\n",
    "    t0 = time.time()\n",
    "    if mode == \"exact-emulation\":\n",
    "        counts = sample_exact(A_, b_, times_, SCAL_SHOTS, seed)\n",
    "        row.update(L=np.nan, S=np.nan, trotter_inf=0.0, cx_per_circuit=np.nan)\n",
    "    else:\n",
    "        op_ = pauli_op(A_)\n",
    "        S_, inf = choose_trotter_steps(op_, A_, b_, times_[-1])\n",
    "        cx, _ = cx_count(op_, b_, times_[-1], S_)\n",
    "        runner = (BackendRunner(\"simulator\", seed=seed) if mode == \"simulator\"\n",
    "                  else BackendRunner(\"noisy_simulator\", noise_model=nm, seed=seed))\n",
    "        counts = sample_configurations(op_, b_, times_, SCAL_SHOTS, S_, runner)\n",
    "        row.update(L=len(op_), S=S_, trotter_inf=inf, cx_per_circuit=cx)\n",
    "    C_ = configuration_set(counts, b_)\n",
    "    m = metrics(A_, x_ref_, galerkin(A_, b_, C_))\n",
    "    R_tr = max(2, N // 8)\n",
    "    F_tr = metrics(A_, x_ref_, galerkin(A_, b_, configuration_set(counts, b_, max_R=R_tr)))[\"F\"]\n",
    "    F_or = metrics(A_, x_ref_, galerkin(A_, b_, np.argsort(-np.abs(x_ref_))[:R_tr]))[\"F\"]\n",
    "    row.update(R=len(C_), R_over_N=len(C_) / N, F=m[\"F\"], rel_err=m[\"rel_err\"], A_norm_err=m[\"Anorm\"],\n",
    "               R_trunc=R_tr, F_trunc_SQD=F_tr, F_trunc_oracle=F_or, seconds=round(time.time() - t0, 1))\n",
    "    return row"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "fd53f73f",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:21:01.655239Z",
     "iopub.status.busy": "2026-10-29T11:21:01.654667Z",
     "iopub.status.idle": "2026-10-29T11:23:05.902810Z",
     "shell.execute_reply": "2026-10-29T11:23:05.901570Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "banded simulator        N=    4  L=    4  S=  32  CX=    128  R=   4  F=1.000000  F_trunc=0.859 (oracle 0.859)  0.1 s\n",
      "banded simulator        N=    8  L=    8  S=  64  CX=   1280  R=   8  F=1.000000  F_trunc=0.759 (oracle 0.759)  0.5 s\n",
      "banded simulator        N=   16  L=   16  S=  32  CX=   1920  R=  16  F=1.000000  F_trunc=0.600 (oracle 0.745)  0.8 s\n",
      "banded simulator        N=   32  L=   32  S=  64  CX=   9472  R=  32  F=1.000000  F_trunc=0.931 (oracle 0.931)  3.7 s\n",
      "banded simulator        N=   64  L=   64  S=  64  CX=  21248  R=  32  F=1.000000  F_trunc=0.995 (oracle 0.995)  9.5 s\n",
      "banded simulator        N=  128  L=  128  S=  64  CX=  45312  R=  32  F=1.000000  F_trunc=1.000 (oracle 1.000)  22.3 s\n",
      "banded noisy_simulator  N=    4  L=    4  S=  32  CX=    128  R=   4  F=1.000000  F_trunc=0.859 (oracle 0.859)  0.2 s\n",
      "banded noisy_simulator  N=    8  L=    8  S=  64  CX=   1280  R=   8  F=1.000000  F_trunc=0.612 (oracle 0.759)  0.9 s\n",
      "banded noisy_simulator  N=   16  L=   16  S=  32  CX=   1920  R=  16  F=1.000000  F_trunc=0.745 (oracle 0.745)  1.4 s\n",
      "banded exact-emulation  N=    4  L=  nan  S= nan  CX=    nan  R=   4  F=1.000000  F_trunc=0.859 (oracle 0.859)  0.0 s\n",
      "banded exact-emulation  N=    8  L=  nan  S= nan  CX=    nan  R=   8  F=1.000000  F_trunc=0.759 (oracle 0.759)  0.0 s\n",
      "banded exact-emulation  N=   16  L=  nan  S= nan  CX=    nan  R=  16  F=1.000000  F_trunc=0.745 (oracle 0.745)  0.0 s\n",
      "banded exact-emulation  N=   32  L=  nan  S= nan  CX=    nan  R=  32  F=1.000000  F_trunc=0.931 (oracle 0.931)  0.0 s\n",
      "banded exact-emulation  N=   64  L=  nan  S= nan  CX=    nan  R=  33  F=1.000000  F_trunc=0.995 (oracle 0.995)  0.0 s\n",
      "banded exact-emulation  N=  128  L=  nan  S= nan  CX=    nan  R=  33  F=1.000000  F_trunc=1.000 (oracle 1.000)  0.0 s\n",
      "banded exact-emulation  N=  256  L=  nan  S= nan  CX=    nan  R=  33  F=1.000000  F_trunc=1.000 (oracle 1.000)  0.0 s\n",
      "banded exact-emulation  N=  512  L=  nan  S= nan  CX=    nan  R=  33  F=1.000000  F_trunc=1.000 (oracle 1.000)  0.0 s\n",
      "banded exact-emulation  N= 1024  L=  nan  S= nan  CX=    nan  R=  33  F=1.000000  F_trunc=1.000 (oracle 1.000)  0.0 s\n",
      "dense  simulator        N=    4  L=   10  S=  64  CX=    640  R=   4  F=1.000000  F_trunc=0.930 (oracle 0.930)  0.3 s\n",
      "dense  simulator        N=    8  L=   36  S=  16  CX=   1184  R=   8  F=1.000000  F_trunc=0.930 (oracle 0.942)  0.5 s\n",
      "dense  simulator        N=   16  L=  136  S=  16  CX=   5248  R=  16  F=1.000000  F_trunc=0.934 (oracle 0.942)  2.3 s\n",
      "dense  simulator        N=   32  L=  527  S=   8  CX=  10496  R=  32  F=1.000000  F_trunc=0.949 (oracle 0.955)  5.1 s\n",
      "dense  noisy_simulator  N=    4  L=   10  S=  64  CX=    640  R=   4  F=1.000000  F_trunc=0.913 (oracle 0.930)  0.5 s\n",
      "dense  noisy_simulator  N=    8  L=   36  S=  16  CX=   1184  R=   8  F=1.000000  F_trunc=0.931 (oracle 0.942)  0.7 s\n",
      "dense  exact-emulation  N=    4  L=  nan  S= nan  CX=    nan  R=   4  F=1.000000  F_trunc=0.930 (oracle 0.930)  0.0 s\n",
      "dense  exact-emulation  N=    8  L=  nan  S= nan  CX=    nan  R=   8  F=1.000000  F_trunc=0.930 (oracle 0.942)  0.0 s\n",
      "dense  exact-emulation  N=   16  L=  nan  S= nan  CX=    nan  R=  16  F=1.000000  F_trunc=0.934 (oracle 0.942)  0.0 s\n",
      "dense  exact-emulation  N=   32  L=  nan  S= nan  CX=    nan  R=  32  F=1.000000  F_trunc=0.950 (oracle 0.955)  0.0 s\n",
      "dense  exact-emulation  N=   64  L=  nan  S= nan  CX=    nan  R=  64  F=1.000000  F_trunc=0.946 (oracle 0.956)  0.0 s\n",
      "dense  exact-emulation  N=  128  L=  nan  S= nan  CX=    nan  R= 112  F=0.998041  F_trunc=0.957 (oracle 0.974)  0.0 s\n",
      "dense  exact-emulation  N=  256  L=  nan  S= nan  CX=    nan  R= 121  F=0.993332  F_trunc=0.971 (oracle 0.983)  0.1 s\n"
     ]
    }
   ],
   "source": [
    "results = []\n",
    "for family, sizes, mode in PLAN:\n",
    "    for N_ in sizes:\n",
    "        r = run_case(family, N_, mode)\n",
    "        results.append(r)\n",
    "        print(f\"{family:6s} {mode:16s} N={N_:5d}  L={r['L']!s:>5}  S={r['S']!s:>4}  CX={r['cx_per_circuit']!s:>7}  \"\n",
    "              f\"R={r['R']:4d}  F={r['F']:.6f}  F_trunc={r['F_trunc_SQD']:.3f} (oracle {r['F_trunc_oracle']:.3f})  {r['seconds']} s\",\n",
    "              flush=True)\n",
    "scal = pd.DataFrame(results)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bfa74d2e",
   "metadata": {},
   "source": [
    "### C1. Results table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "dc9eecf7",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:23:05.904502Z",
     "iopub.status.busy": "2026-10-29T11:23:05.904327Z",
     "iopub.status.idle": "2026-10-29T11:23:05.991238Z",
     "shell.execute_reply": "2026-10-29T11:23:05.990137Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<style type=\"text/css\">\n",
       "</style>\n",
       "<table id=\"T_252d8\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th class=\"blank level0\" >&nbsp;</th>\n",
       "      <th id=\"T_252d8_level0_col0\" class=\"col_heading level0 col0\" >family</th>\n",
       "      <th id=\"T_252d8_level0_col1\" class=\"col_heading level0 col1\" >mode</th>\n",
       "      <th id=\"T_252d8_level0_col2\" class=\"col_heading level0 col2\" >N</th>\n",
       "      <th id=\"T_252d8_level0_col3\" class=\"col_heading level0 col3\" >n</th>\n",
       "      <th id=\"T_252d8_level0_col4\" class=\"col_heading level0 col4\" >L</th>\n",
       "      <th id=\"T_252d8_level0_col5\" class=\"col_heading level0 col5\" >S</th>\n",
       "      <th id=\"T_252d8_level0_col6\" class=\"col_heading level0 col6\" >trotter_inf</th>\n",
       "      <th id=\"T_252d8_level0_col7\" class=\"col_heading level0 col7\" >cx_per_circuit</th>\n",
       "      <th id=\"T_252d8_level0_col8\" class=\"col_heading level0 col8\" >R</th>\n",
       "      <th id=\"T_252d8_level0_col9\" class=\"col_heading level0 col9\" >R_over_N</th>\n",
       "      <th id=\"T_252d8_level0_col10\" class=\"col_heading level0 col10\" >F</th>\n",
       "      <th id=\"T_252d8_level0_col11\" class=\"col_heading level0 col11\" >rel_err</th>\n",
       "      <th id=\"T_252d8_level0_col12\" class=\"col_heading level0 col12\" >A_norm_err</th>\n",
       "      <th id=\"T_252d8_level0_col13\" class=\"col_heading level0 col13\" >R_trunc</th>\n",
       "      <th id=\"T_252d8_level0_col14\" class=\"col_heading level0 col14\" >F_trunc_SQD</th>\n",
       "      <th id=\"T_252d8_level0_col15\" class=\"col_heading level0 col15\" >F_trunc_oracle</th>\n",
       "      <th id=\"T_252d8_level0_col16\" class=\"col_heading level0 col16\" >seconds</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row0\" class=\"row_heading level0 row0\" >0</th>\n",
       "      <td id=\"T_252d8_row0_col0\" class=\"data row0 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row0_col1\" class=\"data row0 col1\" >simulator</td>\n",
       "      <td id=\"T_252d8_row0_col2\" class=\"data row0 col2\" >4</td>\n",
       "      <td id=\"T_252d8_row0_col3\" class=\"data row0 col3\" >2</td>\n",
       "      <td id=\"T_252d8_row0_col4\" class=\"data row0 col4\" >4</td>\n",
       "      <td id=\"T_252d8_row0_col5\" class=\"data row0 col5\" >32</td>\n",
       "      <td id=\"T_252d8_row0_col6\" class=\"data row0 col6\" >3.6e-03</td>\n",
       "      <td id=\"T_252d8_row0_col7\" class=\"data row0 col7\" >128</td>\n",
       "      <td id=\"T_252d8_row0_col8\" class=\"data row0 col8\" >4</td>\n",
       "      <td id=\"T_252d8_row0_col9\" class=\"data row0 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row0_col10\" class=\"data row0 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row0_col11\" class=\"data row0 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row0_col12\" class=\"data row0 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row0_col13\" class=\"data row0 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row0_col14\" class=\"data row0 col14\" >0.859</td>\n",
       "      <td id=\"T_252d8_row0_col15\" class=\"data row0 col15\" >0.859</td>\n",
       "      <td id=\"T_252d8_row0_col16\" class=\"data row0 col16\" >0.100000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row1\" class=\"row_heading level0 row1\" >1</th>\n",
       "      <td id=\"T_252d8_row1_col0\" class=\"data row1 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row1_col1\" class=\"data row1 col1\" >simulator</td>\n",
       "      <td id=\"T_252d8_row1_col2\" class=\"data row1 col2\" >8</td>\n",
       "      <td id=\"T_252d8_row1_col3\" class=\"data row1 col3\" >3</td>\n",
       "      <td id=\"T_252d8_row1_col4\" class=\"data row1 col4\" >8</td>\n",
       "      <td id=\"T_252d8_row1_col5\" class=\"data row1 col5\" >64</td>\n",
       "      <td id=\"T_252d8_row1_col6\" class=\"data row1 col6\" >3.4e-03</td>\n",
       "      <td id=\"T_252d8_row1_col7\" class=\"data row1 col7\" >1280</td>\n",
       "      <td id=\"T_252d8_row1_col8\" class=\"data row1 col8\" >8</td>\n",
       "      <td id=\"T_252d8_row1_col9\" class=\"data row1 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row1_col10\" class=\"data row1 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row1_col11\" class=\"data row1 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row1_col12\" class=\"data row1 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row1_col13\" class=\"data row1 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row1_col14\" class=\"data row1 col14\" >0.759</td>\n",
       "      <td id=\"T_252d8_row1_col15\" class=\"data row1 col15\" >0.759</td>\n",
       "      <td id=\"T_252d8_row1_col16\" class=\"data row1 col16\" >0.500000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row2\" class=\"row_heading level0 row2\" >2</th>\n",
       "      <td id=\"T_252d8_row2_col0\" class=\"data row2 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row2_col1\" class=\"data row2 col1\" >simulator</td>\n",
       "      <td id=\"T_252d8_row2_col2\" class=\"data row2 col2\" >16</td>\n",
       "      <td id=\"T_252d8_row2_col3\" class=\"data row2 col3\" >4</td>\n",
       "      <td id=\"T_252d8_row2_col4\" class=\"data row2 col4\" >16</td>\n",
       "      <td id=\"T_252d8_row2_col5\" class=\"data row2 col5\" >32</td>\n",
       "      <td id=\"T_252d8_row2_col6\" class=\"data row2 col6\" >9.5e-03</td>\n",
       "      <td id=\"T_252d8_row2_col7\" class=\"data row2 col7\" >1920</td>\n",
       "      <td id=\"T_252d8_row2_col8\" class=\"data row2 col8\" >16</td>\n",
       "      <td id=\"T_252d8_row2_col9\" class=\"data row2 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row2_col10\" class=\"data row2 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row2_col11\" class=\"data row2 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row2_col12\" class=\"data row2 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row2_col13\" class=\"data row2 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row2_col14\" class=\"data row2 col14\" >0.600</td>\n",
       "      <td id=\"T_252d8_row2_col15\" class=\"data row2 col15\" >0.745</td>\n",
       "      <td id=\"T_252d8_row2_col16\" class=\"data row2 col16\" >0.800000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row3\" class=\"row_heading level0 row3\" >3</th>\n",
       "      <td id=\"T_252d8_row3_col0\" class=\"data row3 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row3_col1\" class=\"data row3 col1\" >simulator</td>\n",
       "      <td id=\"T_252d8_row3_col2\" class=\"data row3 col2\" >32</td>\n",
       "      <td id=\"T_252d8_row3_col3\" class=\"data row3 col3\" >5</td>\n",
       "      <td id=\"T_252d8_row3_col4\" class=\"data row3 col4\" >32</td>\n",
       "      <td id=\"T_252d8_row3_col5\" class=\"data row3 col5\" >64</td>\n",
       "      <td id=\"T_252d8_row3_col6\" class=\"data row3 col6\" >2.5e-03</td>\n",
       "      <td id=\"T_252d8_row3_col7\" class=\"data row3 col7\" >9472</td>\n",
       "      <td id=\"T_252d8_row3_col8\" class=\"data row3 col8\" >32</td>\n",
       "      <td id=\"T_252d8_row3_col9\" class=\"data row3 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row3_col10\" class=\"data row3 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row3_col11\" class=\"data row3 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row3_col12\" class=\"data row3 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row3_col13\" class=\"data row3 col13\" >4</td>\n",
       "      <td id=\"T_252d8_row3_col14\" class=\"data row3 col14\" >0.931</td>\n",
       "      <td id=\"T_252d8_row3_col15\" class=\"data row3 col15\" >0.931</td>\n",
       "      <td id=\"T_252d8_row3_col16\" class=\"data row3 col16\" >3.700000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row4\" class=\"row_heading level0 row4\" >4</th>\n",
       "      <td id=\"T_252d8_row4_col0\" class=\"data row4 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row4_col1\" class=\"data row4 col1\" >simulator</td>\n",
       "      <td id=\"T_252d8_row4_col2\" class=\"data row4 col2\" >64</td>\n",
       "      <td id=\"T_252d8_row4_col3\" class=\"data row4 col3\" >6</td>\n",
       "      <td id=\"T_252d8_row4_col4\" class=\"data row4 col4\" >64</td>\n",
       "      <td id=\"T_252d8_row4_col5\" class=\"data row4 col5\" >64</td>\n",
       "      <td id=\"T_252d8_row4_col6\" class=\"data row4 col6\" >2.5e-03</td>\n",
       "      <td id=\"T_252d8_row4_col7\" class=\"data row4 col7\" >21248</td>\n",
       "      <td id=\"T_252d8_row4_col8\" class=\"data row4 col8\" >32</td>\n",
       "      <td id=\"T_252d8_row4_col9\" class=\"data row4 col9\" >0.500</td>\n",
       "      <td id=\"T_252d8_row4_col10\" class=\"data row4 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row4_col11\" class=\"data row4 col11\" >1.7e-05</td>\n",
       "      <td id=\"T_252d8_row4_col12\" class=\"data row4 col12\" >1.7e-05</td>\n",
       "      <td id=\"T_252d8_row4_col13\" class=\"data row4 col13\" >8</td>\n",
       "      <td id=\"T_252d8_row4_col14\" class=\"data row4 col14\" >0.995</td>\n",
       "      <td id=\"T_252d8_row4_col15\" class=\"data row4 col15\" >0.995</td>\n",
       "      <td id=\"T_252d8_row4_col16\" class=\"data row4 col16\" >9.500000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row5\" class=\"row_heading level0 row5\" >5</th>\n",
       "      <td id=\"T_252d8_row5_col0\" class=\"data row5 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row5_col1\" class=\"data row5 col1\" >simulator</td>\n",
       "      <td id=\"T_252d8_row5_col2\" class=\"data row5 col2\" >128</td>\n",
       "      <td id=\"T_252d8_row5_col3\" class=\"data row5 col3\" >7</td>\n",
       "      <td id=\"T_252d8_row5_col4\" class=\"data row5 col4\" >128</td>\n",
       "      <td id=\"T_252d8_row5_col5\" class=\"data row5 col5\" >64</td>\n",
       "      <td id=\"T_252d8_row5_col6\" class=\"data row5 col6\" >2.5e-03</td>\n",
       "      <td id=\"T_252d8_row5_col7\" class=\"data row5 col7\" >45312</td>\n",
       "      <td id=\"T_252d8_row5_col8\" class=\"data row5 col8\" >32</td>\n",
       "      <td id=\"T_252d8_row5_col9\" class=\"data row5 col9\" >0.250</td>\n",
       "      <td id=\"T_252d8_row5_col10\" class=\"data row5 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row5_col11\" class=\"data row5 col11\" >1.7e-05</td>\n",
       "      <td id=\"T_252d8_row5_col12\" class=\"data row5 col12\" >1.7e-05</td>\n",
       "      <td id=\"T_252d8_row5_col13\" class=\"data row5 col13\" >16</td>\n",
       "      <td id=\"T_252d8_row5_col14\" class=\"data row5 col14\" >1.000</td>\n",
       "      <td id=\"T_252d8_row5_col15\" class=\"data row5 col15\" >1.000</td>\n",
       "      <td id=\"T_252d8_row5_col16\" class=\"data row5 col16\" >22.300000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row6\" class=\"row_heading level0 row6\" >6</th>\n",
       "      <td id=\"T_252d8_row6_col0\" class=\"data row6 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row6_col1\" class=\"data row6 col1\" >noisy_simulator</td>\n",
       "      <td id=\"T_252d8_row6_col2\" class=\"data row6 col2\" >4</td>\n",
       "      <td id=\"T_252d8_row6_col3\" class=\"data row6 col3\" >2</td>\n",
       "      <td id=\"T_252d8_row6_col4\" class=\"data row6 col4\" >4</td>\n",
       "      <td id=\"T_252d8_row6_col5\" class=\"data row6 col5\" >32</td>\n",
       "      <td id=\"T_252d8_row6_col6\" class=\"data row6 col6\" >3.6e-03</td>\n",
       "      <td id=\"T_252d8_row6_col7\" class=\"data row6 col7\" >128</td>\n",
       "      <td id=\"T_252d8_row6_col8\" class=\"data row6 col8\" >4</td>\n",
       "      <td id=\"T_252d8_row6_col9\" class=\"data row6 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row6_col10\" class=\"data row6 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row6_col11\" class=\"data row6 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row6_col12\" class=\"data row6 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row6_col13\" class=\"data row6 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row6_col14\" class=\"data row6 col14\" >0.859</td>\n",
       "      <td id=\"T_252d8_row6_col15\" class=\"data row6 col15\" >0.859</td>\n",
       "      <td id=\"T_252d8_row6_col16\" class=\"data row6 col16\" >0.200000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row7\" class=\"row_heading level0 row7\" >7</th>\n",
       "      <td id=\"T_252d8_row7_col0\" class=\"data row7 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row7_col1\" class=\"data row7 col1\" >noisy_simulator</td>\n",
       "      <td id=\"T_252d8_row7_col2\" class=\"data row7 col2\" >8</td>\n",
       "      <td id=\"T_252d8_row7_col3\" class=\"data row7 col3\" >3</td>\n",
       "      <td id=\"T_252d8_row7_col4\" class=\"data row7 col4\" >8</td>\n",
       "      <td id=\"T_252d8_row7_col5\" class=\"data row7 col5\" >64</td>\n",
       "      <td id=\"T_252d8_row7_col6\" class=\"data row7 col6\" >3.4e-03</td>\n",
       "      <td id=\"T_252d8_row7_col7\" class=\"data row7 col7\" >1280</td>\n",
       "      <td id=\"T_252d8_row7_col8\" class=\"data row7 col8\" >8</td>\n",
       "      <td id=\"T_252d8_row7_col9\" class=\"data row7 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row7_col10\" class=\"data row7 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row7_col11\" class=\"data row7 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row7_col12\" class=\"data row7 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row7_col13\" class=\"data row7 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row7_col14\" class=\"data row7 col14\" >0.612</td>\n",
       "      <td id=\"T_252d8_row7_col15\" class=\"data row7 col15\" >0.759</td>\n",
       "      <td id=\"T_252d8_row7_col16\" class=\"data row7 col16\" >0.900000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row8\" class=\"row_heading level0 row8\" >8</th>\n",
       "      <td id=\"T_252d8_row8_col0\" class=\"data row8 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row8_col1\" class=\"data row8 col1\" >noisy_simulator</td>\n",
       "      <td id=\"T_252d8_row8_col2\" class=\"data row8 col2\" >16</td>\n",
       "      <td id=\"T_252d8_row8_col3\" class=\"data row8 col3\" >4</td>\n",
       "      <td id=\"T_252d8_row8_col4\" class=\"data row8 col4\" >16</td>\n",
       "      <td id=\"T_252d8_row8_col5\" class=\"data row8 col5\" >32</td>\n",
       "      <td id=\"T_252d8_row8_col6\" class=\"data row8 col6\" >9.5e-03</td>\n",
       "      <td id=\"T_252d8_row8_col7\" class=\"data row8 col7\" >1920</td>\n",
       "      <td id=\"T_252d8_row8_col8\" class=\"data row8 col8\" >16</td>\n",
       "      <td id=\"T_252d8_row8_col9\" class=\"data row8 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row8_col10\" class=\"data row8 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row8_col11\" class=\"data row8 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row8_col12\" class=\"data row8 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row8_col13\" class=\"data row8 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row8_col14\" class=\"data row8 col14\" >0.745</td>\n",
       "      <td id=\"T_252d8_row8_col15\" class=\"data row8 col15\" >0.745</td>\n",
       "      <td id=\"T_252d8_row8_col16\" class=\"data row8 col16\" >1.400000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row9\" class=\"row_heading level0 row9\" >9</th>\n",
       "      <td id=\"T_252d8_row9_col0\" class=\"data row9 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row9_col1\" class=\"data row9 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row9_col2\" class=\"data row9 col2\" >4</td>\n",
       "      <td id=\"T_252d8_row9_col3\" class=\"data row9 col3\" >2</td>\n",
       "      <td id=\"T_252d8_row9_col4\" class=\"data row9 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row9_col5\" class=\"data row9 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row9_col6\" class=\"data row9 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row9_col7\" class=\"data row9 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row9_col8\" class=\"data row9 col8\" >4</td>\n",
       "      <td id=\"T_252d8_row9_col9\" class=\"data row9 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row9_col10\" class=\"data row9 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row9_col11\" class=\"data row9 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row9_col12\" class=\"data row9 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row9_col13\" class=\"data row9 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row9_col14\" class=\"data row9 col14\" >0.859</td>\n",
       "      <td id=\"T_252d8_row9_col15\" class=\"data row9 col15\" >0.859</td>\n",
       "      <td id=\"T_252d8_row9_col16\" class=\"data row9 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row10\" class=\"row_heading level0 row10\" >10</th>\n",
       "      <td id=\"T_252d8_row10_col0\" class=\"data row10 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row10_col1\" class=\"data row10 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row10_col2\" class=\"data row10 col2\" >8</td>\n",
       "      <td id=\"T_252d8_row10_col3\" class=\"data row10 col3\" >3</td>\n",
       "      <td id=\"T_252d8_row10_col4\" class=\"data row10 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row10_col5\" class=\"data row10 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row10_col6\" class=\"data row10 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row10_col7\" class=\"data row10 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row10_col8\" class=\"data row10 col8\" >8</td>\n",
       "      <td id=\"T_252d8_row10_col9\" class=\"data row10 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row10_col10\" class=\"data row10 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row10_col11\" class=\"data row10 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row10_col12\" class=\"data row10 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row10_col13\" class=\"data row10 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row10_col14\" class=\"data row10 col14\" >0.759</td>\n",
       "      <td id=\"T_252d8_row10_col15\" class=\"data row10 col15\" >0.759</td>\n",
       "      <td id=\"T_252d8_row10_col16\" class=\"data row10 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row11\" class=\"row_heading level0 row11\" >11</th>\n",
       "      <td id=\"T_252d8_row11_col0\" class=\"data row11 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row11_col1\" class=\"data row11 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row11_col2\" class=\"data row11 col2\" >16</td>\n",
       "      <td id=\"T_252d8_row11_col3\" class=\"data row11 col3\" >4</td>\n",
       "      <td id=\"T_252d8_row11_col4\" class=\"data row11 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row11_col5\" class=\"data row11 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row11_col6\" class=\"data row11 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row11_col7\" class=\"data row11 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row11_col8\" class=\"data row11 col8\" >16</td>\n",
       "      <td id=\"T_252d8_row11_col9\" class=\"data row11 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row11_col10\" class=\"data row11 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row11_col11\" class=\"data row11 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row11_col12\" class=\"data row11 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row11_col13\" class=\"data row11 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row11_col14\" class=\"data row11 col14\" >0.745</td>\n",
       "      <td id=\"T_252d8_row11_col15\" class=\"data row11 col15\" >0.745</td>\n",
       "      <td id=\"T_252d8_row11_col16\" class=\"data row11 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row12\" class=\"row_heading level0 row12\" >12</th>\n",
       "      <td id=\"T_252d8_row12_col0\" class=\"data row12 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row12_col1\" class=\"data row12 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row12_col2\" class=\"data row12 col2\" >32</td>\n",
       "      <td id=\"T_252d8_row12_col3\" class=\"data row12 col3\" >5</td>\n",
       "      <td id=\"T_252d8_row12_col4\" class=\"data row12 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row12_col5\" class=\"data row12 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row12_col6\" class=\"data row12 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row12_col7\" class=\"data row12 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row12_col8\" class=\"data row12 col8\" >32</td>\n",
       "      <td id=\"T_252d8_row12_col9\" class=\"data row12 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row12_col10\" class=\"data row12 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row12_col11\" class=\"data row12 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row12_col12\" class=\"data row12 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row12_col13\" class=\"data row12 col13\" >4</td>\n",
       "      <td id=\"T_252d8_row12_col14\" class=\"data row12 col14\" >0.931</td>\n",
       "      <td id=\"T_252d8_row12_col15\" class=\"data row12 col15\" >0.931</td>\n",
       "      <td id=\"T_252d8_row12_col16\" class=\"data row12 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row13\" class=\"row_heading level0 row13\" >13</th>\n",
       "      <td id=\"T_252d8_row13_col0\" class=\"data row13 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row13_col1\" class=\"data row13 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row13_col2\" class=\"data row13 col2\" >64</td>\n",
       "      <td id=\"T_252d8_row13_col3\" class=\"data row13 col3\" >6</td>\n",
       "      <td id=\"T_252d8_row13_col4\" class=\"data row13 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row13_col5\" class=\"data row13 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row13_col6\" class=\"data row13 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row13_col7\" class=\"data row13 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row13_col8\" class=\"data row13 col8\" >33</td>\n",
       "      <td id=\"T_252d8_row13_col9\" class=\"data row13 col9\" >0.516</td>\n",
       "      <td id=\"T_252d8_row13_col10\" class=\"data row13 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row13_col11\" class=\"data row13 col11\" >1.1e-05</td>\n",
       "      <td id=\"T_252d8_row13_col12\" class=\"data row13 col12\" >1.1e-05</td>\n",
       "      <td id=\"T_252d8_row13_col13\" class=\"data row13 col13\" >8</td>\n",
       "      <td id=\"T_252d8_row13_col14\" class=\"data row13 col14\" >0.995</td>\n",
       "      <td id=\"T_252d8_row13_col15\" class=\"data row13 col15\" >0.995</td>\n",
       "      <td id=\"T_252d8_row13_col16\" class=\"data row13 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row14\" class=\"row_heading level0 row14\" >14</th>\n",
       "      <td id=\"T_252d8_row14_col0\" class=\"data row14 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row14_col1\" class=\"data row14 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row14_col2\" class=\"data row14 col2\" >128</td>\n",
       "      <td id=\"T_252d8_row14_col3\" class=\"data row14 col3\" >7</td>\n",
       "      <td id=\"T_252d8_row14_col4\" class=\"data row14 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row14_col5\" class=\"data row14 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row14_col6\" class=\"data row14 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row14_col7\" class=\"data row14 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row14_col8\" class=\"data row14 col8\" >33</td>\n",
       "      <td id=\"T_252d8_row14_col9\" class=\"data row14 col9\" >0.258</td>\n",
       "      <td id=\"T_252d8_row14_col10\" class=\"data row14 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row14_col11\" class=\"data row14 col11\" >1.1e-05</td>\n",
       "      <td id=\"T_252d8_row14_col12\" class=\"data row14 col12\" >1.1e-05</td>\n",
       "      <td id=\"T_252d8_row14_col13\" class=\"data row14 col13\" >16</td>\n",
       "      <td id=\"T_252d8_row14_col14\" class=\"data row14 col14\" >1.000</td>\n",
       "      <td id=\"T_252d8_row14_col15\" class=\"data row14 col15\" >1.000</td>\n",
       "      <td id=\"T_252d8_row14_col16\" class=\"data row14 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row15\" class=\"row_heading level0 row15\" >15</th>\n",
       "      <td id=\"T_252d8_row15_col0\" class=\"data row15 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row15_col1\" class=\"data row15 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row15_col2\" class=\"data row15 col2\" >256</td>\n",
       "      <td id=\"T_252d8_row15_col3\" class=\"data row15 col3\" >8</td>\n",
       "      <td id=\"T_252d8_row15_col4\" class=\"data row15 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row15_col5\" class=\"data row15 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row15_col6\" class=\"data row15 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row15_col7\" class=\"data row15 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row15_col8\" class=\"data row15 col8\" >33</td>\n",
       "      <td id=\"T_252d8_row15_col9\" class=\"data row15 col9\" >0.129</td>\n",
       "      <td id=\"T_252d8_row15_col10\" class=\"data row15 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row15_col11\" class=\"data row15 col11\" >1.1e-05</td>\n",
       "      <td id=\"T_252d8_row15_col12\" class=\"data row15 col12\" >1.1e-05</td>\n",
       "      <td id=\"T_252d8_row15_col13\" class=\"data row15 col13\" >32</td>\n",
       "      <td id=\"T_252d8_row15_col14\" class=\"data row15 col14\" >1.000</td>\n",
       "      <td id=\"T_252d8_row15_col15\" class=\"data row15 col15\" >1.000</td>\n",
       "      <td id=\"T_252d8_row15_col16\" class=\"data row15 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row16\" class=\"row_heading level0 row16\" >16</th>\n",
       "      <td id=\"T_252d8_row16_col0\" class=\"data row16 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row16_col1\" class=\"data row16 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row16_col2\" class=\"data row16 col2\" >512</td>\n",
       "      <td id=\"T_252d8_row16_col3\" class=\"data row16 col3\" >9</td>\n",
       "      <td id=\"T_252d8_row16_col4\" class=\"data row16 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row16_col5\" class=\"data row16 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row16_col6\" class=\"data row16 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row16_col7\" class=\"data row16 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row16_col8\" class=\"data row16 col8\" >33</td>\n",
       "      <td id=\"T_252d8_row16_col9\" class=\"data row16 col9\" >0.064</td>\n",
       "      <td id=\"T_252d8_row16_col10\" class=\"data row16 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row16_col11\" class=\"data row16 col11\" >1.1e-05</td>\n",
       "      <td id=\"T_252d8_row16_col12\" class=\"data row16 col12\" >1.1e-05</td>\n",
       "      <td id=\"T_252d8_row16_col13\" class=\"data row16 col13\" >64</td>\n",
       "      <td id=\"T_252d8_row16_col14\" class=\"data row16 col14\" >1.000</td>\n",
       "      <td id=\"T_252d8_row16_col15\" class=\"data row16 col15\" >1.000</td>\n",
       "      <td id=\"T_252d8_row16_col16\" class=\"data row16 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row17\" class=\"row_heading level0 row17\" >17</th>\n",
       "      <td id=\"T_252d8_row17_col0\" class=\"data row17 col0\" >banded</td>\n",
       "      <td id=\"T_252d8_row17_col1\" class=\"data row17 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row17_col2\" class=\"data row17 col2\" >1024</td>\n",
       "      <td id=\"T_252d8_row17_col3\" class=\"data row17 col3\" >10</td>\n",
       "      <td id=\"T_252d8_row17_col4\" class=\"data row17 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row17_col5\" class=\"data row17 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row17_col6\" class=\"data row17 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row17_col7\" class=\"data row17 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row17_col8\" class=\"data row17 col8\" >33</td>\n",
       "      <td id=\"T_252d8_row17_col9\" class=\"data row17 col9\" >0.032</td>\n",
       "      <td id=\"T_252d8_row17_col10\" class=\"data row17 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row17_col11\" class=\"data row17 col11\" >1.1e-05</td>\n",
       "      <td id=\"T_252d8_row17_col12\" class=\"data row17 col12\" >1.1e-05</td>\n",
       "      <td id=\"T_252d8_row17_col13\" class=\"data row17 col13\" >128</td>\n",
       "      <td id=\"T_252d8_row17_col14\" class=\"data row17 col14\" >1.000</td>\n",
       "      <td id=\"T_252d8_row17_col15\" class=\"data row17 col15\" >1.000</td>\n",
       "      <td id=\"T_252d8_row17_col16\" class=\"data row17 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row18\" class=\"row_heading level0 row18\" >18</th>\n",
       "      <td id=\"T_252d8_row18_col0\" class=\"data row18 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row18_col1\" class=\"data row18 col1\" >simulator</td>\n",
       "      <td id=\"T_252d8_row18_col2\" class=\"data row18 col2\" >4</td>\n",
       "      <td id=\"T_252d8_row18_col3\" class=\"data row18 col3\" >2</td>\n",
       "      <td id=\"T_252d8_row18_col4\" class=\"data row18 col4\" >10</td>\n",
       "      <td id=\"T_252d8_row18_col5\" class=\"data row18 col5\" >64</td>\n",
       "      <td id=\"T_252d8_row18_col6\" class=\"data row18 col6\" >3.0e-03</td>\n",
       "      <td id=\"T_252d8_row18_col7\" class=\"data row18 col7\" >640</td>\n",
       "      <td id=\"T_252d8_row18_col8\" class=\"data row18 col8\" >4</td>\n",
       "      <td id=\"T_252d8_row18_col9\" class=\"data row18 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row18_col10\" class=\"data row18 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row18_col11\" class=\"data row18 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row18_col12\" class=\"data row18 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row18_col13\" class=\"data row18 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row18_col14\" class=\"data row18 col14\" >0.930</td>\n",
       "      <td id=\"T_252d8_row18_col15\" class=\"data row18 col15\" >0.930</td>\n",
       "      <td id=\"T_252d8_row18_col16\" class=\"data row18 col16\" >0.300000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row19\" class=\"row_heading level0 row19\" >19</th>\n",
       "      <td id=\"T_252d8_row19_col0\" class=\"data row19 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row19_col1\" class=\"data row19 col1\" >simulator</td>\n",
       "      <td id=\"T_252d8_row19_col2\" class=\"data row19 col2\" >8</td>\n",
       "      <td id=\"T_252d8_row19_col3\" class=\"data row19 col3\" >3</td>\n",
       "      <td id=\"T_252d8_row19_col4\" class=\"data row19 col4\" >36</td>\n",
       "      <td id=\"T_252d8_row19_col5\" class=\"data row19 col5\" >16</td>\n",
       "      <td id=\"T_252d8_row19_col6\" class=\"data row19 col6\" >8.8e-03</td>\n",
       "      <td id=\"T_252d8_row19_col7\" class=\"data row19 col7\" >1184</td>\n",
       "      <td id=\"T_252d8_row19_col8\" class=\"data row19 col8\" >8</td>\n",
       "      <td id=\"T_252d8_row19_col9\" class=\"data row19 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row19_col10\" class=\"data row19 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row19_col11\" class=\"data row19 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row19_col12\" class=\"data row19 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row19_col13\" class=\"data row19 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row19_col14\" class=\"data row19 col14\" >0.930</td>\n",
       "      <td id=\"T_252d8_row19_col15\" class=\"data row19 col15\" >0.942</td>\n",
       "      <td id=\"T_252d8_row19_col16\" class=\"data row19 col16\" >0.500000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row20\" class=\"row_heading level0 row20\" >20</th>\n",
       "      <td id=\"T_252d8_row20_col0\" class=\"data row20 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row20_col1\" class=\"data row20 col1\" >simulator</td>\n",
       "      <td id=\"T_252d8_row20_col2\" class=\"data row20 col2\" >16</td>\n",
       "      <td id=\"T_252d8_row20_col3\" class=\"data row20 col3\" >4</td>\n",
       "      <td id=\"T_252d8_row20_col4\" class=\"data row20 col4\" >136</td>\n",
       "      <td id=\"T_252d8_row20_col5\" class=\"data row20 col5\" >16</td>\n",
       "      <td id=\"T_252d8_row20_col6\" class=\"data row20 col6\" >6.8e-03</td>\n",
       "      <td id=\"T_252d8_row20_col7\" class=\"data row20 col7\" >5248</td>\n",
       "      <td id=\"T_252d8_row20_col8\" class=\"data row20 col8\" >16</td>\n",
       "      <td id=\"T_252d8_row20_col9\" class=\"data row20 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row20_col10\" class=\"data row20 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row20_col11\" class=\"data row20 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row20_col12\" class=\"data row20 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row20_col13\" class=\"data row20 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row20_col14\" class=\"data row20 col14\" >0.934</td>\n",
       "      <td id=\"T_252d8_row20_col15\" class=\"data row20 col15\" >0.942</td>\n",
       "      <td id=\"T_252d8_row20_col16\" class=\"data row20 col16\" >2.300000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row21\" class=\"row_heading level0 row21\" >21</th>\n",
       "      <td id=\"T_252d8_row21_col0\" class=\"data row21 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row21_col1\" class=\"data row21 col1\" >simulator</td>\n",
       "      <td id=\"T_252d8_row21_col2\" class=\"data row21 col2\" >32</td>\n",
       "      <td id=\"T_252d8_row21_col3\" class=\"data row21 col3\" >5</td>\n",
       "      <td id=\"T_252d8_row21_col4\" class=\"data row21 col4\" >527</td>\n",
       "      <td id=\"T_252d8_row21_col5\" class=\"data row21 col5\" >8</td>\n",
       "      <td id=\"T_252d8_row21_col6\" class=\"data row21 col6\" >5.8e-03</td>\n",
       "      <td id=\"T_252d8_row21_col7\" class=\"data row21 col7\" >10496</td>\n",
       "      <td id=\"T_252d8_row21_col8\" class=\"data row21 col8\" >32</td>\n",
       "      <td id=\"T_252d8_row21_col9\" class=\"data row21 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row21_col10\" class=\"data row21 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row21_col11\" class=\"data row21 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row21_col12\" class=\"data row21 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row21_col13\" class=\"data row21 col13\" >4</td>\n",
       "      <td id=\"T_252d8_row21_col14\" class=\"data row21 col14\" >0.949</td>\n",
       "      <td id=\"T_252d8_row21_col15\" class=\"data row21 col15\" >0.955</td>\n",
       "      <td id=\"T_252d8_row21_col16\" class=\"data row21 col16\" >5.100000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row22\" class=\"row_heading level0 row22\" >22</th>\n",
       "      <td id=\"T_252d8_row22_col0\" class=\"data row22 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row22_col1\" class=\"data row22 col1\" >noisy_simulator</td>\n",
       "      <td id=\"T_252d8_row22_col2\" class=\"data row22 col2\" >4</td>\n",
       "      <td id=\"T_252d8_row22_col3\" class=\"data row22 col3\" >2</td>\n",
       "      <td id=\"T_252d8_row22_col4\" class=\"data row22 col4\" >10</td>\n",
       "      <td id=\"T_252d8_row22_col5\" class=\"data row22 col5\" >64</td>\n",
       "      <td id=\"T_252d8_row22_col6\" class=\"data row22 col6\" >3.0e-03</td>\n",
       "      <td id=\"T_252d8_row22_col7\" class=\"data row22 col7\" >640</td>\n",
       "      <td id=\"T_252d8_row22_col8\" class=\"data row22 col8\" >4</td>\n",
       "      <td id=\"T_252d8_row22_col9\" class=\"data row22 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row22_col10\" class=\"data row22 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row22_col11\" class=\"data row22 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row22_col12\" class=\"data row22 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row22_col13\" class=\"data row22 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row22_col14\" class=\"data row22 col14\" >0.913</td>\n",
       "      <td id=\"T_252d8_row22_col15\" class=\"data row22 col15\" >0.930</td>\n",
       "      <td id=\"T_252d8_row22_col16\" class=\"data row22 col16\" >0.500000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row23\" class=\"row_heading level0 row23\" >23</th>\n",
       "      <td id=\"T_252d8_row23_col0\" class=\"data row23 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row23_col1\" class=\"data row23 col1\" >noisy_simulator</td>\n",
       "      <td id=\"T_252d8_row23_col2\" class=\"data row23 col2\" >8</td>\n",
       "      <td id=\"T_252d8_row23_col3\" class=\"data row23 col3\" >3</td>\n",
       "      <td id=\"T_252d8_row23_col4\" class=\"data row23 col4\" >36</td>\n",
       "      <td id=\"T_252d8_row23_col5\" class=\"data row23 col5\" >16</td>\n",
       "      <td id=\"T_252d8_row23_col6\" class=\"data row23 col6\" >8.8e-03</td>\n",
       "      <td id=\"T_252d8_row23_col7\" class=\"data row23 col7\" >1184</td>\n",
       "      <td id=\"T_252d8_row23_col8\" class=\"data row23 col8\" >8</td>\n",
       "      <td id=\"T_252d8_row23_col9\" class=\"data row23 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row23_col10\" class=\"data row23 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row23_col11\" class=\"data row23 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row23_col12\" class=\"data row23 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row23_col13\" class=\"data row23 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row23_col14\" class=\"data row23 col14\" >0.931</td>\n",
       "      <td id=\"T_252d8_row23_col15\" class=\"data row23 col15\" >0.942</td>\n",
       "      <td id=\"T_252d8_row23_col16\" class=\"data row23 col16\" >0.700000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row24\" class=\"row_heading level0 row24\" >24</th>\n",
       "      <td id=\"T_252d8_row24_col0\" class=\"data row24 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row24_col1\" class=\"data row24 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row24_col2\" class=\"data row24 col2\" >4</td>\n",
       "      <td id=\"T_252d8_row24_col3\" class=\"data row24 col3\" >2</td>\n",
       "      <td id=\"T_252d8_row24_col4\" class=\"data row24 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row24_col5\" class=\"data row24 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row24_col6\" class=\"data row24 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row24_col7\" class=\"data row24 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row24_col8\" class=\"data row24 col8\" >4</td>\n",
       "      <td id=\"T_252d8_row24_col9\" class=\"data row24 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row24_col10\" class=\"data row24 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row24_col11\" class=\"data row24 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row24_col12\" class=\"data row24 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row24_col13\" class=\"data row24 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row24_col14\" class=\"data row24 col14\" >0.930</td>\n",
       "      <td id=\"T_252d8_row24_col15\" class=\"data row24 col15\" >0.930</td>\n",
       "      <td id=\"T_252d8_row24_col16\" class=\"data row24 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row25\" class=\"row_heading level0 row25\" >25</th>\n",
       "      <td id=\"T_252d8_row25_col0\" class=\"data row25 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row25_col1\" class=\"data row25 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row25_col2\" class=\"data row25 col2\" >8</td>\n",
       "      <td id=\"T_252d8_row25_col3\" class=\"data row25 col3\" >3</td>\n",
       "      <td id=\"T_252d8_row25_col4\" class=\"data row25 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row25_col5\" class=\"data row25 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row25_col6\" class=\"data row25 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row25_col7\" class=\"data row25 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row25_col8\" class=\"data row25 col8\" >8</td>\n",
       "      <td id=\"T_252d8_row25_col9\" class=\"data row25 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row25_col10\" class=\"data row25 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row25_col11\" class=\"data row25 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row25_col12\" class=\"data row25 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row25_col13\" class=\"data row25 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row25_col14\" class=\"data row25 col14\" >0.930</td>\n",
       "      <td id=\"T_252d8_row25_col15\" class=\"data row25 col15\" >0.942</td>\n",
       "      <td id=\"T_252d8_row25_col16\" class=\"data row25 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row26\" class=\"row_heading level0 row26\" >26</th>\n",
       "      <td id=\"T_252d8_row26_col0\" class=\"data row26 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row26_col1\" class=\"data row26 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row26_col2\" class=\"data row26 col2\" >16</td>\n",
       "      <td id=\"T_252d8_row26_col3\" class=\"data row26 col3\" >4</td>\n",
       "      <td id=\"T_252d8_row26_col4\" class=\"data row26 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row26_col5\" class=\"data row26 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row26_col6\" class=\"data row26 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row26_col7\" class=\"data row26 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row26_col8\" class=\"data row26 col8\" >16</td>\n",
       "      <td id=\"T_252d8_row26_col9\" class=\"data row26 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row26_col10\" class=\"data row26 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row26_col11\" class=\"data row26 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row26_col12\" class=\"data row26 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row26_col13\" class=\"data row26 col13\" >2</td>\n",
       "      <td id=\"T_252d8_row26_col14\" class=\"data row26 col14\" >0.934</td>\n",
       "      <td id=\"T_252d8_row26_col15\" class=\"data row26 col15\" >0.942</td>\n",
       "      <td id=\"T_252d8_row26_col16\" class=\"data row26 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row27\" class=\"row_heading level0 row27\" >27</th>\n",
       "      <td id=\"T_252d8_row27_col0\" class=\"data row27 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row27_col1\" class=\"data row27 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row27_col2\" class=\"data row27 col2\" >32</td>\n",
       "      <td id=\"T_252d8_row27_col3\" class=\"data row27 col3\" >5</td>\n",
       "      <td id=\"T_252d8_row27_col4\" class=\"data row27 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row27_col5\" class=\"data row27 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row27_col6\" class=\"data row27 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row27_col7\" class=\"data row27 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row27_col8\" class=\"data row27 col8\" >32</td>\n",
       "      <td id=\"T_252d8_row27_col9\" class=\"data row27 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row27_col10\" class=\"data row27 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row27_col11\" class=\"data row27 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row27_col12\" class=\"data row27 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row27_col13\" class=\"data row27 col13\" >4</td>\n",
       "      <td id=\"T_252d8_row27_col14\" class=\"data row27 col14\" >0.950</td>\n",
       "      <td id=\"T_252d8_row27_col15\" class=\"data row27 col15\" >0.955</td>\n",
       "      <td id=\"T_252d8_row27_col16\" class=\"data row27 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row28\" class=\"row_heading level0 row28\" >28</th>\n",
       "      <td id=\"T_252d8_row28_col0\" class=\"data row28 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row28_col1\" class=\"data row28 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row28_col2\" class=\"data row28 col2\" >64</td>\n",
       "      <td id=\"T_252d8_row28_col3\" class=\"data row28 col3\" >6</td>\n",
       "      <td id=\"T_252d8_row28_col4\" class=\"data row28 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row28_col5\" class=\"data row28 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row28_col6\" class=\"data row28 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row28_col7\" class=\"data row28 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row28_col8\" class=\"data row28 col8\" >64</td>\n",
       "      <td id=\"T_252d8_row28_col9\" class=\"data row28 col9\" >1.000</td>\n",
       "      <td id=\"T_252d8_row28_col10\" class=\"data row28 col10\" >1.000000</td>\n",
       "      <td id=\"T_252d8_row28_col11\" class=\"data row28 col11\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row28_col12\" class=\"data row28 col12\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row28_col13\" class=\"data row28 col13\" >8</td>\n",
       "      <td id=\"T_252d8_row28_col14\" class=\"data row28 col14\" >0.946</td>\n",
       "      <td id=\"T_252d8_row28_col15\" class=\"data row28 col15\" >0.956</td>\n",
       "      <td id=\"T_252d8_row28_col16\" class=\"data row28 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row29\" class=\"row_heading level0 row29\" >29</th>\n",
       "      <td id=\"T_252d8_row29_col0\" class=\"data row29 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row29_col1\" class=\"data row29 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row29_col2\" class=\"data row29 col2\" >128</td>\n",
       "      <td id=\"T_252d8_row29_col3\" class=\"data row29 col3\" >7</td>\n",
       "      <td id=\"T_252d8_row29_col4\" class=\"data row29 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row29_col5\" class=\"data row29 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row29_col6\" class=\"data row29 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row29_col7\" class=\"data row29 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row29_col8\" class=\"data row29 col8\" >112</td>\n",
       "      <td id=\"T_252d8_row29_col9\" class=\"data row29 col9\" >0.875</td>\n",
       "      <td id=\"T_252d8_row29_col10\" class=\"data row29 col10\" >0.998041</td>\n",
       "      <td id=\"T_252d8_row29_col11\" class=\"data row29 col11\" >4.4e-02</td>\n",
       "      <td id=\"T_252d8_row29_col12\" class=\"data row29 col12\" >4.4e-02</td>\n",
       "      <td id=\"T_252d8_row29_col13\" class=\"data row29 col13\" >16</td>\n",
       "      <td id=\"T_252d8_row29_col14\" class=\"data row29 col14\" >0.957</td>\n",
       "      <td id=\"T_252d8_row29_col15\" class=\"data row29 col15\" >0.974</td>\n",
       "      <td id=\"T_252d8_row29_col16\" class=\"data row29 col16\" >0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th id=\"T_252d8_level0_row30\" class=\"row_heading level0 row30\" >30</th>\n",
       "      <td id=\"T_252d8_row30_col0\" class=\"data row30 col0\" >dense</td>\n",
       "      <td id=\"T_252d8_row30_col1\" class=\"data row30 col1\" >exact-emulation</td>\n",
       "      <td id=\"T_252d8_row30_col2\" class=\"data row30 col2\" >256</td>\n",
       "      <td id=\"T_252d8_row30_col3\" class=\"data row30 col3\" >8</td>\n",
       "      <td id=\"T_252d8_row30_col4\" class=\"data row30 col4\" >-</td>\n",
       "      <td id=\"T_252d8_row30_col5\" class=\"data row30 col5\" >-</td>\n",
       "      <td id=\"T_252d8_row30_col6\" class=\"data row30 col6\" >0.0e+00</td>\n",
       "      <td id=\"T_252d8_row30_col7\" class=\"data row30 col7\" >-</td>\n",
       "      <td id=\"T_252d8_row30_col8\" class=\"data row30 col8\" >121</td>\n",
       "      <td id=\"T_252d8_row30_col9\" class=\"data row30 col9\" >0.473</td>\n",
       "      <td id=\"T_252d8_row30_col10\" class=\"data row30 col10\" >0.993332</td>\n",
       "      <td id=\"T_252d8_row30_col11\" class=\"data row30 col11\" >8.2e-02</td>\n",
       "      <td id=\"T_252d8_row30_col12\" class=\"data row30 col12\" >8.3e-02</td>\n",
       "      <td id=\"T_252d8_row30_col13\" class=\"data row30 col13\" >32</td>\n",
       "      <td id=\"T_252d8_row30_col14\" class=\"data row30 col14\" >0.971</td>\n",
       "      <td id=\"T_252d8_row30_col15\" class=\"data row30 col15\" >0.983</td>\n",
       "      <td id=\"T_252d8_row30_col16\" class=\"data row30 col16\" >0.100000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<pandas.io.formats.style.Styler at 0x11d8b4440>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "saved to sqd_scalability_results.csv\n"
     ]
    }
   ],
   "source": [
    "cols = [\"family\", \"mode\", \"N\", \"n\", \"L\", \"S\", \"trotter_inf\", \"cx_per_circuit\", \"R\", \"R_over_N\",\n",
    "        \"F\", \"rel_err\", \"A_norm_err\", \"R_trunc\", \"F_trunc_SQD\", \"F_trunc_oracle\", \"seconds\"]\n",
    "display(scal[cols].style.format({\"trotter_inf\": \"{:.1e}\", \"R_over_N\": \"{:.3f}\", \"F\": \"{:.6f}\", \"rel_err\": \"{:.1e}\",\n",
    "                                 \"A_norm_err\": \"{:.1e}\", \"F_trunc_SQD\": \"{:.3f}\", \"F_trunc_oracle\": \"{:.3f}\",\n",
    "                                 \"L\": \"{:.0f}\", \"S\": \"{:.0f}\", \"cx_per_circuit\": \"{:.0f}\"}, na_rep=\"-\"))\n",
    "scal.to_csv(\"sqd_scalability_results.csv\", index=False)\n",
    "print(\"saved to sqd_scalability_results.csv\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4ab280db",
   "metadata": {},
   "source": [
    "### C2. Plots\n",
    "* **(a)** circuit cost: Pauli terms $L$ and CNOTs per circuit against $N$;\n",
    "* **(b)** relative size of the configuration set, $R/N$;\n",
    "* **(c)** accuracy of the untruncated solution;\n",
    "* **(d)** quality of the truncated selection, SQD against the oracle."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "e8260ca8",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:23:05.992762Z",
     "iopub.status.busy": "2026-10-29T11:23:05.992539Z",
     "iopub.status.idle": "2026-10-29T11:23:08.589514Z",
     "shell.execute_reply": "2026-10-29T11:23:08.588017Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1100x750 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(2, 2, figsize=(11, 7.5))\n",
    "mk = {\"simulator\": \"o-\", \"noisy_simulator\": \"s--\", \"exact-emulation\": \"^:\"}\n",
    "for (fam, mode), g in scal.groupby([\"family\", \"mode\"]):\n",
    "    lab = f\"{fam}, {mode}\"\n",
    "    if mode == \"simulator\":\n",
    "        ax[0, 0].loglog(g.N, g.L, \"o-\", label=f\"{fam}: Pauli terms L\")\n",
    "        ax[0, 0].loglog(g.N, g.cx_per_circuit, \"s--\", label=f\"{fam}: CNOTs/circuit\")\n",
    "    ax[0, 1].semilogx(g.N, g.R_over_N, mk[mode], label=lab)\n",
    "    ax[1, 0].loglog(g.N, np.maximum(g.rel_err, 1e-16), mk[mode], label=lab)\n",
    "    ax[1, 1].semilogx(g.N, g.F_trunc_SQD, mk[mode], label=lab)\n",
    "for fam, g in scal[scal[\"mode\"] == \"exact-emulation\"].groupby(\"family\"):\n",
    "    ax[1, 1].semilogx(g.N, g.F_trunc_oracle, \"k:\", alpha=0.6, label=f\"{fam}: oracle\")\n",
    "ax[0, 0].set(title=\"(a) circuit cost\", xlabel=\"N\", ylabel=\"count\")\n",
    "ax[0, 1].set(title=\"(b) configuration set size\", xlabel=\"N\", ylabel=\"R / N\")\n",
    "ax[1, 0].set(title=\"(c) untruncated accuracy\", xlabel=\"N\", ylabel=\"relative error\")\n",
    "ax[1, 1].set(title=\"(d) truncated to R = max(2, N/8)\", xlabel=\"N\", ylabel=\"fidelity F\")\n",
    "for a in ax.ravel():\n",
    "    a.grid(alpha=0.3); a.legend(fontsize=7)\n",
    "plt.tight_layout(); plt.savefig(\"scalability.pdf\", bbox_inches=\"tight\"); plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "566465f0",
   "metadata": {},
   "source": [
    "### C3. Scalability on IBM hardware (optional)\n",
    "With `RUN_HW_SCALING = True` this runs the banded family on hardware for the sizes in `HW_SIZES`; otherwise the stored jobs `HW_JOBS_SCALING` are used.\n",
    "\n",
    "The circuits become deep quickly; see the CNOT column above. In practice, cap the number of Trotter steps (`HW_S_MAX`) and accept some Trotter error. Each size is one batched job."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "5f03cd91",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:23:08.592338Z",
     "iopub.status.busy": "2026-10-29T11:23:08.592067Z",
     "iopub.status.idle": "2026-10-29T11:23:08.605993Z",
     "shell.execute_reply": "2026-10-29T11:23:08.604351Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "hardware scaling skipped: RUN_HW_SCALING = False and data/ibm_fez_banded_scaling_counts.json not found (run B15 once)\n"
     ]
    }
   ],
   "source": [
    "HW_SIZES, HW_S_MAX = [4, 8, 16], 4\n",
    "hw_rows, hw_counts = [], {}\n",
    "if RUN_HW_SCALING:\n",
    "    service = ibm_service()\n",
    "    hw = BackendRunner(\"hardware\", service=service, backend_name=BACKEND_NAME, dynamical_decoupling=True, twirling=True)\n",
    "elif os.path.exists(HW_FILE_SCALING):\n",
    "    stored = json.load(open(HW_FILE_SCALING))[\"jobs\"]\n",
    "for N_ in HW_SIZES:\n",
    "    if not RUN_HW_SCALING and not os.path.exists(HW_FILE_SCALING):\n",
    "        break\n",
    "    A_, b_ = make_problem(\"banded\", N_); x_ref_ = np.linalg.solve(A_.toarray(), b_)\n",
    "    op_ = pauli_op(A_); dt_ = np.pi / spectral_width_bound(A_); t_ = dt_ * np.arange(1, SCAL_M + 1)\n",
    "    S_, inf = choose_trotter_steps(op_, A_, b_, t_[-1], s_max=HW_S_MAX)\n",
    "    if RUN_HW_SCALING:\n",
    "        counts = sample_configurations(op_, b_, t_, SCAL_SHOTS, S_, hw); job = hw.last_job_id\n",
    "    else:\n",
    "        cpt = np.array(stored[str(N_)][\"counts_per_time\"]); counts = cpt.sum(0); job = stored[str(N_)][\"job_id\"]\n",
    "        hw_counts[N_] = cpt\n",
    "    C_ = configuration_set(counts, b_); m = metrics(A_, x_ref_, galerkin(A_, b_, C_))\n",
    "    R_tr = max(2, N_ // 8)\n",
    "    hw_rows.append(dict(N=N_, S=S_, trotter_inf=inf, job=job, R=len(C_), F=m[\"F\"], rel_err=m[\"rel_err\"],\n",
    "                        F_trunc=metrics(A_, x_ref_, galerkin(A_, b_, configuration_set(counts, b_, max_R=R_tr)))[\"F\"]))\n",
    "if hw_rows:\n",
    "    display(pd.DataFrame(hw_rows))\n",
    "else:\n",
    "    print(f\"hardware scaling skipped: RUN_HW_SCALING = False and {HW_FILE_SCALING} not found (run B15 once)\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5ce31be6",
   "metadata": {},
   "source": [
    "### C4. How to read the results\n",
    "* **Circuit cost (a).**\n",
    "  * For the banded family $L=N$, so the CNOT count per Trotter step roughly doubles with every added qubit.\n",
    "  * For the dense family $L\\approx N^2/2$.\n",
    "  * Keeping the Trotter error below 1 % needs tens of Trotter steps, so circuits reach $10^4$ CNOTs or more already at $N=32$–$64$. This is the main obstacle to running on hardware.\n",
    "* **Configuration set (b).** In the untruncated set, $R/N$ falls for the banded family once $N$ exceeds the light cone of the time window: about 33 configurations for $t_{\\max}=2\\pi$, independent of $N$. That is the regime where SQD compresses the problem. For small $N$, or when Trotter or noise errors spread amplitude, $R=N$ and the \"quantum\" subspace is simply the full space.\n",
    "* **Accuracy (c).** With $R=N$ the solution is exact. With $R<N$ the error is set by the amplitude of the solution outside the light cone, which is $\\sim10^{-5}$ for the banded family.\n",
    "* **Truncation (d).** When $R$ must be cut to $R\\ll N$, the frequency-ranked selection should be compared with the oracle. Where SQD falls below the oracle, selection by sampling frequency is not targeted at the solution (Remark 2 of the paper).\n",
    "* **Noise.** Noise mostly *adds* configurations. Untruncated SPD solutions do not degrade (Remark 1 of the paper), but the compression is lost, and truncated selections can degrade."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "69e4e0af",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:23:08.609743Z",
     "iopub.status.busy": "2026-10-29T11:23:08.608410Z",
     "iopub.status.idle": "2026-10-29T11:23:08.641140Z",
     "shell.execute_reply": "2026-10-29T11:23:08.639150Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "no hardware-scaling data: cell skipped\n"
     ]
    }
   ],
   "source": [
    "if not hw_rows:\n",
    "    print(\"no hardware-scaling data: cell skipped\")\n",
    "else:\n",
    "    # ===================== Hardware scaling: plots and comparison =====================\n",
    "    # Uses hw_rows and hw_counts (from the hardware-scaling cell), nm, and the notebook functions.\n",
    "    # Hardware jobs are NOT re-run: per-time counts come from the stored file (or from the jobs just run).\n",
    "    # Reference runs use the SAME circuits (same S) on the noiseless and noisy simulators.\n",
    "\n",
    "    def ideal_trotter_probs(op_, b_, t, S_):\n",
    "        \"\"\"Exact output distribution of the Trotterized circuit (no shot noise, no hardware noise).\"\"\"\n",
    "        qc = transpile(build_evolution_circuit(op_, b_, t, S_, measure=False),\n",
    "                       basis_gates=[\"cx\", \"rz\", \"sx\", \"x\"], optimization_level=0)\n",
    "        return np.abs(Statevector(qc).data) ** 2\n",
    "\n",
    "    def hw_counts_per_time(job_id, N_):\n",
    "        if N_ in hw_counts:\n",
    "            return hw_counts[N_]\n",
    "        res = ibm_service().job(job_id).result()\n",
    "        return np.array([counts_to_array([res[i].data.meas.get_counts()], N_) for i in range(len(res))])\n",
    "\n",
    "    def two_qubit_count(op_, b_, t, S_):\n",
    "        if \"hw\" not in globals():\n",
    "            return \"n/a (needs the backend)\"\n",
    "        tq = transpile(build_evolution_circuit(op_, b_, t, S_), hw.backend, optimization_level=hw.optimization_level)\n",
    "        ops = tq.count_ops(); return sum(ops.get(g, 0) for g in (\"cz\", \"ecr\", \"cx\"))\n",
    "\n",
    "    def tvd(p, q): return 0.5 * np.abs(p - q).sum()\n",
    "\n",
    "    cmp_rows, dists = [], {}\n",
    "    noisy_ref = BackendRunner(\"noisy_simulator\", noise_model=nm, seed=1)\n",
    "    sim_ref = BackendRunner(\"simulator\", seed=1)\n",
    "    for row in hw_rows:\n",
    "        N_, S_ = row[\"N\"], row[\"S\"]\n",
    "        A_, b_ = make_problem(\"banded\", N_); x_ref_ = np.linalg.solve(A_.toarray(), b_)\n",
    "        op_ = pauli_op(A_); t_ = np.pi / spectral_width_bound(A_) * np.arange(1, SCAL_M + 1)\n",
    "        P_exact = np.array(exact_probs(A_, b_, t_))                      # exact propagator\n",
    "        P_trot = np.array([ideal_trotter_probs(op_, b_, t, S_) for t in t_])  # ideal Trotter circuit\n",
    "        runs = {\"IBM hardware\": hw_counts_per_time(row[\"job\"], N_)}\n",
    "        circs = [build_evolution_circuit(op_, b_, t, S_) for t in t_]\n",
    "        runs[\"simulator (same S)\"] = np.array([counts_to_array([c], N_) for c in sim_ref.run_batch(circs, SCAL_SHOTS)])\n",
    "        runs[\"noisy simulator (same S)\"] = np.array([counts_to_array([c], N_) for c in noisy_ref.run_batch(circs, SCAL_SHOTS)])\n",
    "        R_tr = max(2, N_ // 8)\n",
    "        F_or = metrics(A_, x_ref_, galerkin(A_, b_, np.argsort(-np.abs(x_ref_))[:R_tr]))[\"F\"]\n",
    "        # support of the exact propagator above the shot threshold (what an ideal sampler would find)\n",
    "        R_exact = int(np.sum(P_exact.mean(0) > 1 / (SCAL_M * SCAL_SHOTS)) )\n",
    "        shot_tvd = 0.5 * np.sqrt(2 / np.pi) * np.sqrt(P_trot.mean(0) * (1 - P_trot.mean(0)) / (SCAL_M * SCAL_SHOTS)).sum()\n",
    "        for name, cnt in runs.items():\n",
    "            agg = cnt.sum(0); p_hat = agg / agg.sum()\n",
    "            C_ = configuration_set(agg, b_); m = metrics(A_, x_ref_, galerkin(A_, b_, C_))\n",
    "            cmp_rows.append(dict(N=N_, platform=name, S=S_, trotter_inf=row[\"trotter_inf\"],\n",
    "                                 R=len(C_), R_over_N=len(C_) / N_, F=m[\"F\"], rel_err=m[\"rel_err\"],\n",
    "                                 F_trunc=metrics(A_, x_ref_, galerkin(A_, b_, configuration_set(agg, b_, max_R=R_tr)))[\"F\"],\n",
    "                                 F_oracle=F_or, R_exact=R_exact,\n",
    "                                 TVD_vs_ideal_trotter=tvd(p_hat, P_trot.mean(0)),\n",
    "                                 TVD_vs_exact=tvd(p_hat, P_exact.mean(0)), shot_noise_TVD=shot_tvd))\n",
    "            dists[(N_, name)] = p_hat\n",
    "        dists[(N_, \"ideal Trotter\")] = P_trot.mean(0); dists[(N_, \"exact\")] = P_exact.mean(0)\n",
    "        print(f\"N={N_}: 2-qubit gates per circuit on {BACKEND_NAME} = {two_qubit_count(op_, b_, t_[-1], S_)}\")\n",
    "\n",
    "    cmp = pd.DataFrame(cmp_rows)\n",
    "    display(cmp.round(4))\n",
    "    cmp.to_csv(\"hw_scaling_comparison.csv\", index=False)\n",
    "\n",
    "    # ---------------- figure ----------------\n",
    "    plats = [\"simulator (same S)\", \"noisy simulator (same S)\", \"IBM hardware\"]\n",
    "    style = {\"simulator (same S)\": (\"o-\", \"C0\"), \"noisy simulator (same S)\": (\"s--\", \"C1\"), \"IBM hardware\": (\"D-\", \"C3\")}\n",
    "    Ns = sorted(cmp.N.unique())\n",
    "    fig, ax = plt.subplots(2, 2, figsize=(12, 8.5))\n",
    "    for p in plats:\n",
    "        g = cmp[cmp.platform == p].sort_values(\"N\"); st, c = style[p]\n",
    "        ax[0, 0].plot(g.N, g.R_over_N, st, color=c, label=p)\n",
    "        ax[0, 1].plot(g.N, g.TVD_vs_ideal_trotter, st, color=c, label=p)\n",
    "        ax[1, 0].plot(g.N, g.F_trunc, st, color=c, label=p)\n",
    "    g0 = cmp[cmp.platform == plats[0]].sort_values(\"N\")\n",
    "    ax[0, 0].plot(g0.N, g0.R_exact / g0.N, \"k:\", label=\"exact propagator (above shot threshold)\")\n",
    "    ax[0, 1].plot(g0.N, g0.shot_noise_TVD, \"k:\", label=\"shot-noise level\")\n",
    "    ax[1, 0].plot(g0.N, g0.F_oracle, \"k:\", label=\"oracle\")\n",
    "    ax[0, 0].set(title=\"(a) configuration-set size\", xlabel=\"N\", ylabel=\"R / N\", ylim=(0, 1.05))\n",
    "    ax[0, 1].set(title=r\"(b) TVD of $\\hat p_{\\rm agg}$ to the ideal Trotter circuit\", xlabel=\"N\", ylabel=\"TVD\")\n",
    "    ax[1, 0].set(title=r\"(c) fidelity after truncation to $R=\\max(2,N/8)$\", xlabel=\"N\", ylabel=\"F\")\n",
    "    # (d) aggregated distributions: hardware vs ideal Trotter vs exact, one row per N (offset)\n",
    "    for k, N_ in enumerate(Ns):\n",
    "        z = np.arange(N_) / N_ + k            # map configurations of each size onto [k, k+1)\n",
    "        ax[1, 1].step(z, dists[(N_, \"exact\")], where=\"mid\", color=\"0.5\", lw=1, label=\"exact propagator\" if k == 0 else None)\n",
    "        ax[1, 1].step(z, dists[(N_, \"ideal Trotter\")], where=\"mid\", color=\"C0\", lw=1, label=\"ideal Trotter circuit\" if k == 0 else None)\n",
    "        ax[1, 1].plot(z, dists[(N_, \"IBM hardware\")], \"D\", color=\"C3\", ms=3, label=\"IBM hardware\" if k == 0 else None)\n",
    "        if k: ax[1, 1].axvline(k, color=\"0.8\", lw=0.8)\n",
    "    ax[1, 1].set_xticks([k + 0.5 for k in range(len(Ns))], [f\"N={N_}\" for N_ in Ns])\n",
    "    ax[1, 1].set(title=r\"(d) aggregated distribution $p_{\\rm agg}(z)$ (z ordered within each block)\", ylabel=\"probability\")\n",
    "    for a in ax.ravel():\n",
    "        a.grid(alpha=0.3); a.legend(fontsize=7)\n",
    "    for a in (ax[0, 0], ax[0, 1], ax[1, 0]):\n",
    "        a.set_xscale(\"log\", base=2); a.set_xticks(Ns, [str(v) for v in Ns])\n",
    "    plt.suptitle(f\"SQD on {BACKEND_NAME}: banded problem, M={SCAL_M}, {SCAL_SHOTS} shots/time, S capped at {HW_S_MAX}\", fontsize=11)\n",
    "    plt.tight_layout(); plt.savefig(\"hw_scaling.pdf\"); plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1e7cc2b9",
   "metadata": {},
   "source": [
    "---\n",
    "# Part D: Localized problem, $N=1024$ (Sec. IV B and IV F of the paper)\n",
    "Screened Poisson operator $A=-\\Delta_h+0.5\\,\\mathbb I$ with a point source at $z_0=N/2$, $\\Delta t=\\pi/4$ (Gershgorin), $M=8$,\n",
    "2000 shots per time point. Sampling uses the exact distributions $p(z\\mid t_j)$ (no circuits, no Trotter error); the\n",
    "circuit runs of the same problem are in Part C.\n",
    "* **D1** untruncated configuration set (seed 0); **D2** spread over 30 seeds and a 4× longer time window;\n",
    "* **D3** truncated subspaces: SQD against the oracle, classical greedy selection and random selection (Table V);\n",
    "* **D4** classical Krylov support and conjugate gradients (Sec. IV F)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "c2815456",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:23:08.644241Z",
     "iopub.status.busy": "2026-10-29T11:23:08.643332Z",
     "iopub.status.idle": "2026-10-29T11:23:19.843982Z",
     "shell.execute_reply": "2026-10-29T11:23:19.842203Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "N=1024  source z0=512  Gershgorin width bound=4.00000  true width=3.99998\n",
      "dt=pi/bound=0.7854  t_max=6.2832  participation ratio=2.451\n",
      "\n",
      "--- D1. untruncated, M = 8, seed 0 ---\n",
      "R=33 of 1024  window=[496, 528]  1-F=1.16e-10  rel_err=1.08e-05  energy-norm err=1.08e-05\n",
      "\n",
      "--- D2. spread over seeds ---\n",
      " M  t_max  R_seed0  R_min  R_median  R_max  err_seed0   err_min   err_max\n",
      " 8   6.28       33     31        33     35  1.079e-05 7.864e-06 2.158e-05\n",
      "32  25.13      109    109     111.5    114  5.722e-17 1.552e-17 5.722e-17\n",
      "\n",
      "--- D3. fidelity of truncated subspaces (N = 1024, seed 0) ---\n",
      " R      SQD  SQD_without_supp_b   oracle   greedy  random_with_source  random_without_source       1-SQD\n",
      " 2 0.744828                   0 0.744828 0.744828            0.600434                 0.0012    0.255172\n",
      " 4  0.93069             0.93069  0.93069  0.93069            0.600869                  0.003   0.0693097\n",
      " 8 0.995238            0.995238 0.995238 0.995238            0.602462                 0.0036  0.00476176\n",
      "16 0.999981            0.999981 0.999981 0.999981            0.602752             0.00674483 1.90657e-05\n",
      "32        1                   1        1        1            0.611486              0.0187448 2.91038e-10\n",
      "\n",
      "--- D4. classical comparison ---\n",
      "classical Krylov support (16 mat-vecs): 33 configs; equals sampled set: True; F(Krylov)=0.9999999999  F(sampled)=0.9999999999\n",
      "conjugate gradients: 34 iterations to residual 8.2e-11\n"
     ]
    }
   ],
   "source": [
    "# ===================== Part D: localized problem (banded, N = 1024) =====================\n",
    "# Reproduces the \"Localized problems\" subsection of the paper with the functions defined above.\n",
    "# Sampling is from the exact distributions p(z|t_j) (no circuits, no Trotter error); circuits are in Part C.\n",
    "N_LOC, MU, M_LOC, SHOTS_LOC = 1024, 0.5, 8, 2000\n",
    "N_SEEDS, N_RAND = 30, 1000                      # seeds for the spread, random sets per R\n",
    "\n",
    "A_loc, b_loc = screened_poisson(N_LOC, MU)       # tridiagonal 2+mu / -1, point source at N/2\n",
    "z0 = int(np.flatnonzero(b_loc)[0])\n",
    "x_loc = spla.spsolve(A_loc.tocsc(), b_loc)\n",
    "bound = spectral_width_bound(A_loc)              # Gershgorin\n",
    "ev = np.linalg.eigvalsh(A_loc.toarray())\n",
    "dt_loc = np.pi / bound\n",
    "print(f\"N={N_LOC}  source z0={z0}  Gershgorin width bound={bound:.5f}  true width={ev[-1]-ev[0]:.5f}\")\n",
    "print(f\"dt=pi/bound={dt_loc:.4f}  t_max={M_LOC*dt_loc:.4f}  participation ratio={1/np.sum((x_loc/np.linalg.norm(x_loc))**4):.3f}\")\n",
    "\n",
    "def times_for(M_):  return dt_loc * np.arange(1, M_ + 1)\n",
    "def run_exact(seed, M_=M_LOC):  return sample_exact(A_loc, b_loc, times_for(M_), SHOTS_LOC, seed)\n",
    "def Fof(C):  return metrics(A_loc, x_loc, galerkin(A_loc, b_loc, C))[\"F\"]\n",
    "\n",
    "# ---- D1. Untruncated configuration set (notebook seed 0) ----\n",
    "print(\"\\n--- D1. untruncated, M = 8, seed 0 ---\")\n",
    "counts0 = run_exact(0)\n",
    "C0 = configuration_set(counts0, b_loc)\n",
    "m0 = metrics(A_loc, x_loc, galerkin(A_loc, b_loc, C0))\n",
    "print(f\"R={len(C0)} of {N_LOC}  window=[{C0.min()}, {C0.max()}]  1-F={1-m0['F']:.2e}  \"\n",
    "      f\"rel_err={m0['rel_err']:.2e}  energy-norm err={m0['Anorm']:.2e}\")\n",
    "\n",
    "# ---- D2. Seed spread, and a 4x longer time window ----\n",
    "print(\"\\n--- D2. spread over seeds ---\")\n",
    "rows = []\n",
    "for M_ in (8, 32):\n",
    "    R_, e_ = [], []\n",
    "    for s in range(N_SEEDS):\n",
    "        C_ = configuration_set(run_exact(s, M_), b_loc)\n",
    "        R_.append(len(C_)); e_.append(metrics(A_loc, x_loc, galerkin(A_loc, b_loc, C_))[\"rel_err\"])\n",
    "    c_ = configuration_set(run_exact(0, M_), b_loc)\n",
    "    rows.append(dict(M=M_, t_max=round(M_*dt_loc, 2), R_seed0=len(c_), R_min=min(R_), R_median=np.median(R_), R_max=max(R_),\n",
    "                     err_seed0=metrics(A_loc, x_loc, galerkin(A_loc, b_loc, c_))[\"rel_err\"], err_min=min(e_), err_max=max(e_)))\n",
    "print(pd.DataFrame(rows).to_string(index=False, float_format=lambda v: f\"{v:.4g}\"))\n",
    "\n",
    "# ---- D3. Truncated subspaces: SQD vs oracle vs classical greedy vs random ----\n",
    "def greedy(R):\n",
    "    \"\"\"Classical residual-based selection: start from supp(b), add the configuration with the largest |b - A x|_z.\"\"\"\n",
    "    C = [z0]\n",
    "    while len(C) < R:\n",
    "        r = np.abs(b_loc - A_loc @ galerkin(A_loc, b_loc, C)); r[C] = -1; C.append(int(np.argmax(r)))\n",
    "    return C\n",
    "\n",
    "rng = np.random.default_rng(1)\n",
    "order = [int(i) for i in np.argsort(-counts0, kind=\"stable\") if counts0[i] > 0]       # sampled configs, most frequent first\n",
    "others = np.delete(np.arange(N_LOC), z0)\n",
    "rows = []\n",
    "for R in (2, 4, 8, 16, 32):\n",
    "    rows.append(dict(\n",
    "        R=R,\n",
    "        SQD=Fof(configuration_set(counts0, b_loc, max_R=R)),                        # supp(b) + most frequent\n",
    "        SQD_without_supp_b=Fof(np.array(order[:R])),                                 # most frequent only\n",
    "        oracle=Fof(np.argsort(-np.abs(x_loc))[:R]),                                  # R largest |x_z| (needs the solution)\n",
    "        greedy=Fof(greedy(R)),\n",
    "        random_with_source=np.mean([Fof(np.r_[z0, rng.choice(others, R-1, replace=False)]) for _ in range(N_RAND)]),\n",
    "        random_without_source=np.mean([Fof(rng.choice(N_LOC, R, replace=False)) for _ in range(N_RAND)])))\n",
    "print(\"\\n--- D3. fidelity of truncated subspaces (N = 1024, seed 0) ---\")\n",
    "tab = pd.DataFrame(rows); tab[\"1-SQD\"] = 1 - tab[\"SQD\"]\n",
    "print(tab.to_string(index=False, float_format=lambda v: f\"{v:.6g}\"))\n",
    "tab.to_csv(\"sqd_localized_truncation.csv\", index=False)\n",
    "\n",
    "# ---- D4. Is the quantum step necessary? classical Krylov support and conjugate gradients ----\n",
    "print(\"\\n--- D4. classical comparison ---\")\n",
    "v, S_kr = b_loc.copy(), {z0}\n",
    "for _ in range(16):\n",
    "    v = A_loc @ v; S_kr |= set(np.flatnonzero(np.abs(v) > 0))\n",
    "print(f\"classical Krylov support (16 mat-vecs): {len(S_kr)} configs; equals sampled set: {S_kr == set(C0.tolist())}; \"\n",
    "      f\"F(Krylov)={Fof(np.array(sorted(S_kr))):.10f}  F(sampled)={m0['F']:.10f}\")\n",
    "res = []\n",
    "spla.cg(A_loc, b_loc, rtol=1e-10, callback=lambda xk: res.append(np.linalg.norm(A_loc @ xk - b_loc) / np.linalg.norm(b_loc)))\n",
    "print(f\"conjugate gradients: {len(res)} iterations to residual {res[-1]:.1e}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "79c0cc85",
   "metadata": {},
   "source": [
    "## notes\n",
    "\n",
    "### Total variation distance (TVD)\n",
    "\n",
    "The **total variation distance** measures how different two probability distributions $p$ and $q$ over the same outcomes $z$ are:\n",
    "\n",
    "$$\n",
    "\\mathrm{TVD}(p,q)=\\frac{1}{2}\\sum_{z}\\big|p(z)-q(z)\\big| .\n",
    "$$\n",
    "\n",
    "**Interpretation**\n",
    "\n",
    "- $\\mathrm{TVD}=0$: the distributions are identical.\n",
    "- $\\mathrm{TVD}=1$: the distributions do not overlap. Every outcome has zero probability under at least one of them.\n",
    "- In general, TVD is the largest possible difference in the probability that $p$ and $q$ assign to the same set of outcomes. A TVD of $0.05$ means that some set of bit strings is $5$ percentage points more likely under one distribution than under the other.\n",
    "\n",
    "**Example (4×4 problem, `ibm_fez`, 16,000 shots)**\n",
    "\n",
    "| $z$ | exact $p_{\\rm agg}$ | hardware $\\hat p_{\\rm agg}$ | $\\lvert\\Delta\\rvert$ |\n",
    "|---|---|---|---|\n",
    "| `00` | 0.3186 | 0.2804 | 0.0381 |\n",
    "| `01` | 0.2650 | 0.2489 | 0.0161 |\n",
    "| `10` | 0.2581 | 0.2752 | 0.0172 |\n",
    "| `11` | 0.1583 | 0.1954 | 0.0370 |\n",
    "\n",
    "$$\n",
    "\\mathrm{TVD}=\\tfrac{1}{2}\\,(0.0381+0.0161+0.0172+0.0370)=0.0542 ,\n",
    "$$\n",
    "\n",
    "about eleven times the shot-noise level below (Table III of the paper).\n",
    "\n",
    "**Shot-noise reference**\n",
    "\n",
    "Even a perfect device gives $\\mathrm{TVD}>0$, because only a finite number of shots $N_{\\rm shots}$ is taken. For independent shots, the typical value is\n",
    "\n",
    "$$\n",
    "\\mathrm{TVD}_{\\rm shot}\\approx\\frac{1}{2}\\sqrt{\\frac{2}{\\pi}}\\sum_{z}\\sqrt{\\frac{p(z)\\,\\big(1-p(z)\\big)}{N_{\\rm shots}}} ,\n",
    "$$\n",
    "\n",
    "which is $\\approx 0.005$ for the pooled 4×4 distribution (with the pooled standard error $\\sigma_z$ in place of $\\sqrt{p(1-p)/N_{\\rm shots}}$) and $\\approx0.013$ for a single time point. A hardware TVD at or below this level means the device cannot be told apart from an ideal sampler at this number of shots. A TVD clearly above it signals real hardware noise or Trotter error."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "qiskit2p3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/sqd_linsolve/LICENSE <==
MIT License

Copyright (c) 2026 Taha Selim

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/sqd_linsolve/README.md <==
# sqd_linsolve

Companion code to **T. Selim, "Extending Sample-based Quantum Diagonalization to Systems of Linear Equations."**
Sample-based (Krylov) quantum diagonalization for linear systems `A x = b`: the time evolution
`exp(-iA t_j)|b>` is sampled on a quantum computer (or simulator), and the system is solved classically
by a Galerkin projection onto the sampled computational-basis configurations.

## Installation
```bash
pip install -r requirements.txt        # or: pip install -e ".[notebook]"
```
Tested with Qiskit 2.3.0 and 2.5.2, Qiskit Aer 0.17.2, Python 3.12 (identical results).

## Quick start
```python
import numpy as np
import sqd_linsolve as sq

A, b = sq.paper_4x4()
x, info = sq.sqd_solve(A, b, sq.BackendRunner("simulator", seed=42), M=8, dt=0.25, shots=2000, trotter_steps=4)
print(info["R"], sq.metrics(A, np.linalg.solve(A, b), x))
```
For IBM Quantum hardware, create an authenticated `QiskitRuntimeService` with the token read from an
environment variable (never hard-code it), e.g.
```python
import os
from qiskit_ibm_runtime import QiskitRuntimeService
service = QiskitRuntimeService(channel="ibm_quantum_platform", token=os.environ["IBM_CLOUD_TOKEN"])
runner = sq.BackendRunner("hardware", service=service, backend_name="ibm_fez", dynamical_decoupling=True, twirling=True)
```

## Package layout
Step numbers refer to the workflow of Fig. 1 of the paper.

| Module | Content |
|---|---|
| `sqd_linsolve/core.py` | `pauli_op` (Step 1), `spectral_width_bound` (Step 2, Gershgorin or Pauli-sum bound), `build_evolution_circuit` (Step 3), `sample_configurations` (Algorithm 1, Step 4), `configuration_set` (Step 5, always includes supp(b)), `galerkin` (Step 6, pseudo-inverse/Tikhonov for indefinite A), `metrics` (Step 7), `sqd_solve` (end to end) |
| `sqd_linsolve/backends.py` | `BackendRunner`: noiseless simulator, noisy simulator, IBM hardware; all M circuits in one batched job |
| `sqd_linsolve/baselines.py` | exact-propagator distributions and sampling (with optional readout bit flips), classical Krylov support, classical greedy residual selection, oracle and random sets |
| `sqd_linsolve/diagnostics.py` | circuit cost, Trotter infidelity, adaptive choice of the Trotter steps, exact sampling with a seed, pooled standard error, total variation distance |
| `sqd_linsolve/problems.py` | 4x4 test matrix, screened Poisson operator (with a point source), dense random SPD matrices (dense b or point source), hidden block matrix |

## Reproducing the paper
**`reproduce_paper.ipynb`** reproduces every simulator result of the paper with this package and compares each
number with the value printed in the paper (144 checks; about 10 minutes, most of it for the dense ensemble of Table VI).
The scripts below are the original command-line versions; run them from `tests/` (the example from `examples/`).

| Paper | Notebook section | Script |
|---|---|---|
| Sec. IV A, Fig. 2, Tables I–II (4x4 example, Aer seed 42) | 2 | `examples/example_4x4.py`, `tests/t1.py` |
| Table III, Fig. 3 (simulators; hardware from stored counts) | 2 | – |
| Sec. IV B, Tables IV–V (screened Poisson, N = 1024) | 3 | `tests/t3.py` (Fig. 4(a); seed 11) |
| Sec. IV C: readout noise, shots (Fig. 4(c)–(d)) | 4 | `tests/t5.py` |
| Sec. IV C: Proposition 1 with circuits (hidden blocks) | 4 | `tests/t2a.py` |
| Remarks 1 and 2 | 1 | `tests/t2b.py` |
| Sec. IV D: Pauli terms, CNOTs per Trotter step, Trotter steps at n = 6 (Fig. 4(b)) | 5 | `tests/t4.py`, `tests/t5.py`, `tests/t7.py` |
| Table VI: dense random SPD matrices | 5 | `tests/t8.py` |
| Sec. IV E, Fig. 5: scaling with N | 6 | – |
| Sec. IV F: classical Krylov support, conjugate gradients | 7 | `tests/t3.py` |
| Fig. 4 | 7 | `tests/make_figure.py` |

Tables IV–V, the seed statistics of Sec. IV B and Fig. 5 use the exact-sampling seed 0 of the self-contained
notebook; `tests/t3.py` uses its own seed (11), which gives the same subspaces and fidelities but R = 111 instead of
109 for M = 32.

**Hardware.** The `ibm_fez` results (Fig. 3, Table III) need an IBM Quantum account to run. The self-contained
notebook exports the per-time counts of the paper's job to `data/ibm_fez_4x4_counts.json`; with that file present,
`reproduce_paper.ipynb` also reproduces the hardware row of Table III.

## License
MIT License, see `LICENSE`. Copyright (c) 2026 Taha Selim.


==> anc/sqd_linsolve/examples/example_4x4.py <==
"""Reproduce the 4x4 walkthrough of Sec. "Validation on simulator and hardware": Pauli terms, circuit cost, sampling, solution."""
import sys, os; sys.path.insert(0, os.path.join(os.path.dirname(__file__), ".."))
import numpy as np
from qiskit import transpile
from sqd_linsolve import paper_4x4, pauli_op, build_evolution_circuit, sqd_solve, metrics
from sqd_linsolve.backends import BackendRunner

A, b = paper_4x4()
op = pauli_op(A)
print("Pauli terms:", {str(p): float(c.real) for p, c in zip(op.paulis, op.coeffs)})
for S in (1, 4):
    qc = transpile(build_evolution_circuit(op, b, 2.0, S), basis_gates=["cx", "rz", "sx", "x"],
                   optimization_level=1, seed_transpiler=1)
    print(f"S={S}: {qc.count_ops().get('cx', 0)} CNOTs, depth {qc.depth()}")
runner = BackendRunner("simulator", seed=42)
x, info = sqd_solve(A, b, runner, M=8, dt=0.25, shots=2000, trotter_steps=4)   # t_j = 0.25 ... 2.0, S = 4
print("counts:", {format(i, "02b"): int(c) for i, c in enumerate(info["counts"])}, " R =", info["R"])
print("x_approx =", np.round(x, 4), " metrics:", metrics(A, np.linalg.solve(A, b), x))


==> anc/sqd_linsolve/pyproject.toml <==
[build-system]
requires = ["setuptools>=61"]
build-backend = "setuptools.build_meta"

[project]
name = "sqd_linsolve"
version = "1.1.0"
description = "Sample-based (Krylov) quantum diagonalization for linear systems A x = b"
readme = "README.md"
requires-python = ">=3.10"
authors = [{ name = "Taha Selim" }]
license = { text = "MIT" }
dependencies = ["numpy", "scipy", "qiskit>=2.3", "qiskit-aer>=0.17"]

[project.optional-dependencies]
hardware = ["qiskit-ibm-runtime>=0.40"]
notebook = ["pandas", "matplotlib", "jinja2", "jupyter"]

[tool.setuptools]
packages = ["sqd_linsolve"]


==> anc/sqd_linsolve/reproduce_paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "a9170ee0",
   "metadata": {},
   "source": [
    "# Reproducing the paper with the `sqd_linsolve` package\n",
    "\n",
    "Companion notebook to **T. Selim, \"Extending Sample-based Quantum Diagonalization to Systems of Linear Equations.\"**\n",
    "\n",
    "This notebook (i) tests the package `sqd_linsolve` and (ii) reproduces every simulator result of the paper with it. Each\n",
    "reproduced number is compared with the value printed in the paper; the last cell lists all checks.\n",
    "\n",
    "| Section | Paper |\n",
    "|---|---|\n",
    "| 1. Unit tests | Eqs. (pauli), (gershgorin), (config-set), Proposition 1, Remarks 1 and 2 |\n",
    "| 2. The $4\\times4$ example | Sec. IV A, Fig. 2, Tables I–III, Fig. 3 (simulators; hardware from stored counts) |\n",
    "| 3. Localized problem, $N=1024$ | Sec. IV B, Tables IV and V, Fig. 4(a) |\n",
    "| 4. Noise, shots, Trotter errors | Sec. IV C, Fig. 4(c)–(d) |\n",
    "| 5. Circuit cost and dense matrices | Sec. IV D, Fig. 4(b), Table VI |\n",
    "| 6. Scaling with $N$ | Sec. IV E, Fig. 5 |\n",
    "| 7. Classical comparison | Sec. IV F |\n",
    "| 8. Summary of checks | all |\n",
    "\n",
    "**Run time:** about 10 minutes, most of it for the dense ensemble of Table VI (`RUN_DENSE_ENSEMBLE`).\n",
    "No IBM Quantum account is needed. The hardware results of Fig. 3 and Table III are included if the file\n",
    "`data/ibm_fez_4x4_counts.json` is present (it is written by the export cell of the self-contained notebook).\n",
    "\n",
    "**Requirements:** `pip install -r requirements.txt` (Qiskit $\\ge$ 2.3, Qiskit Aer $\\ge$ 0.17, NumPy, SciPy, pandas, Matplotlib).\n",
    "Run the notebook from the package root (the folder that contains `sqd_linsolve/`)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "862b8409",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:05.721529Z",
     "iopub.status.busy": "2026-10-29T11:29:05.721331Z",
     "iopub.status.idle": "2026-10-29T11:29:07.158910Z",
     "shell.execute_reply": "2026-10-29T11:29:07.157306Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "sqd_linsolve 1.1.0 | Qiskit 2.5.2 | Qiskit Aer 0.17.2 | NumPy 2.5.3 | SciPy 1.18.1 | Python 3.13.16\n"
     ]
    }
   ],
   "source": "import os, sys, json, time, warnings\nimport numpy as np\nimport pandas as pd\nimport scipy.linalg as sl\nimport scipy.sparse as sp\nimport scipy.sparse.linalg as spla\nimport matplotlib.pyplot as plt\nwarnings.filterwarnings(\"ignore\")\n# make the package importable from the package root, from anc/, or from the folder that contains anc/\nfor root in (\".\", \"sqd_linsolve\", \"anc/sqd_linsolve\", \"..\"):\n    if os.path.isfile(os.path.join(root, \"sqd_linsolve\", \"__init__.py\")):\n        sys.path.insert(0, os.path.abspath(root))\n        break\nimport qiskit, qiskit_aer\nfrom qiskit import QuantumCircuit, transpile\nfrom qiskit.circuit.library import PauliEvolutionGate\nfrom qiskit.synthesis import LieTrotter\nfrom qiskit_aer.noise import NoiseModel, depolarizing_error, ReadoutError\nimport sqd_linsolve as sq\nfrom sqd_linsolve import BackendRunner\n\nprint(f\"sqd_linsolve {sq.__version__} | Qiskit {qiskit.__version__} | Qiskit Aer {qiskit_aer.__version__} | \"\n      f\"NumPy {np.__version__} | SciPy {__import__('scipy').__version__} | Python {sys.version.split()[0]}\")\n\nRUN_DENSE_ENSEMBLE = True     # Table VI: 30 random instances per N (about 5 minutes)\nRUN_CIRCUITS = True           # circuit runs of Table IV and Fig. 5 (about 1 minute)\nFIG_DIR = \"figures\"\nHW_FILE = next((p for p in (\"data/ibm_fez_4x4_counts.json\", \"../data/ibm_fez_4x4_counts.json\",\n                            \"anc/data/ibm_fez_4x4_counts.json\", \"../../data/ibm_fez_4x4_counts.json\") if os.path.exists(p)),\n               \"data/ibm_fez_4x4_counts.json\")   # written by cell B15 of the self-contained notebook\nos.makedirs(FIG_DIR, exist_ok=True)\npd.set_option(\"display.width\", 200); pd.set_option(\"display.max_columns\", 30)\nnp.set_printoptions(precision=4, suppress=True, linewidth=120)\nT_START = time.time()"
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "6a171ed2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:07.161895Z",
     "iopub.status.busy": "2026-10-29T11:29:07.161552Z",
     "iopub.status.idle": "2026-10-29T11:29:07.181575Z",
     "shell.execute_reply": "2026-10-29T11:29:07.179601Z"
    }
   },
   "outputs": [],
   "source": [
    "# ---- bookkeeping of the comparisons with the paper ----\n",
    "CHECKS, SECTION = [], \"\"\n",
    "\n",
    "def _fmt(v):\n",
    "    if isinstance(v, (float, np.floating)):\n",
    "        return f\"{v:.4g}\"\n",
    "    return str(v)\n",
    "\n",
    "def check(item, value, paper, atol=None, rtol=None, cond=None):\n",
    "    # Compare a reproduced value with the paper. Exact comparison unless atol/rtol is given;\n",
    "    # `cond` (bool) overrides the comparison for inequalities such as 'below 3e-14'.\n",
    "    if cond is not None:\n",
    "        ok = bool(cond)\n",
    "    elif atol is None and rtol is None:\n",
    "        ok = bool(np.all(np.asarray(value) == np.asarray(paper)))\n",
    "    else:\n",
    "        ok = bool(np.allclose(value, paper, atol=atol or 0.0, rtol=rtol or 0.0))\n",
    "    CHECKS.append(dict(section=SECTION, item=item, reproduced=_fmt(value), paper=_fmt(paper), ok=ok))\n",
    "    print(f\"[{'PASS' if ok else 'FAIL'}] {item}: {_fmt(value)}   (paper: {_fmt(paper)})\")\n",
    "\n",
    "# ---- shared helpers (same procedure as Part C of the self-contained notebook) ----\n",
    "nm = NoiseModel()                                                    # noise model of Fig. 3 and Fig. 5\n",
    "nm.add_all_qubit_quantum_error(depolarizing_error(0.01, 2), [\"cx\"])\n",
    "nm.add_all_qubit_quantum_error(depolarizing_error(0.001, 1), [\"sx\", \"x\"])\n",
    "nm.add_all_qubit_readout_error(ReadoutError([[0.98, 0.02], [0.02, 0.98]]))\n",
    "\n",
    "def make_problem(family, N):\n",
    "    return sq.screened_poisson_system(N, 0.5) if family == \"banded\" else sq.random_spd_point(N)\n",
    "\n",
    "_CASES = {}\n",
    "def run_case(family, N, mode, seed=0, M=8, shots=2000, tol=1e-2, s_max=64):\n",
    "    # One point of the scaling test: Gershgorin time step, M times, untruncated and truncated (R = max(2, N/8)) solutions.\n",
    "    key = (family, N, mode, seed)\n",
    "    if key in _CASES:\n",
    "        return _CASES[key]\n",
    "    A, b = make_problem(family, N)\n",
    "    x_ref = np.linalg.solve(A.toarray() if sp.issparse(A) else A, b)\n",
    "    times = np.pi / sq.spectral_width_bound(A) * np.arange(1, M + 1)\n",
    "    row = dict(family=family, mode=mode, N=N, L=np.nan, S=np.nan, trotter_inf=0.0, cx_per_circuit=np.nan)\n",
    "    t0 = time.time()\n",
    "    if mode == \"exact-emulation\":\n",
    "        counts = sq.sample_exact(A, b, times, shots, seed)\n",
    "    else:\n",
    "        op = sq.pauli_op(A)\n",
    "        S, inf = sq.choose_trotter_steps(op, A, b, times[-1], tol=tol, s_max=s_max)\n",
    "        cx, _ = sq.circuit_cost(op, b, times[-1], S)\n",
    "        runner = (BackendRunner(\"simulator\", seed=seed) if mode == \"simulator\"\n",
    "                  else BackendRunner(\"noisy_simulator\", noise_model=nm, seed=seed))\n",
    "        counts = sq.sample_configurations(op, b, times, shots, S, runner)\n",
    "        row.update(L=len(op), S=S, trotter_inf=inf, cx_per_circuit=cx)\n",
    "    C = sq.configuration_set(counts, b)\n",
    "    m = sq.metrics(A, x_ref, sq.galerkin(A, b, C))\n",
    "    R_tr = max(2, N // 8)\n",
    "    row.update(R=len(C), R_over_N=len(C) / N, F=m[\"F\"], rel_err=m[\"rel_err\"], A_norm_err=m[\"Anorm\"], R_trunc=R_tr,\n",
    "               F_trunc_SQD=sq.metrics(A, x_ref, sq.galerkin(A, b, sq.configuration_set(counts, b, max_R=R_tr)))[\"F\"],\n",
    "               F_trunc_oracle=sq.metrics(A, x_ref, sq.galerkin(A, b, sq.oracle_set(x_ref, R_tr)))[\"F\"],\n",
    "               seconds=round(time.time() - t0, 1), C=C)\n",
    "    _CASES[key] = row\n",
    "    return row"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fe63a7e6",
   "metadata": {},
   "source": [
    "---\n",
    "## 1. Unit tests of the package\n",
    "Properties stated in Sec. II of the paper, tested on small random instances."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ffc74915",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:07.184125Z",
     "iopub.status.busy": "2026-10-29T11:29:07.183793Z",
     "iopub.status.idle": "2026-10-29T11:29:07.211903Z",
     "shell.execute_reply": "2026-10-29T11:29:07.209915Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Pauli terms of a generic complex Hermitian matrix (N=8): 64   (paper: 64)\n",
      "[PASS] Pauli reconstruction error, complex Hermitian: 4.578e-16   (paper: 0)\n",
      "[PASS] Pauli terms of a generic real symmetric matrix (N=8): 36   (paper: 36)\n",
      "[PASS] Pauli reconstruction error, real symmetric: 5.551e-16   (paper: 0)\n",
      "[PASS] Pauli terms of a generic diagonal matrix (N=8): 8   (paper: 8)\n",
      "[PASS] Pauli reconstruction error, diagonal: 2.22e-16   (paper: 0)\n",
      "[PASS] real symmetric: strings with an odd number of Y: 0   (paper: 0)\n",
      "[PASS] Gershgorin bound >= true width (Hermitian): 33.02   (paper: 17.5)\n",
      "[PASS] Pauli-sum bound >= true width (Hermitian): 74.32   (paper: 17.5)\n",
      "[PASS] Gershgorin bound >= true width (symmetric): 34.84   (paper: 16.97)\n",
      "[PASS] Pauli-sum bound >= true width (symmetric): 55.24   (paper: 16.97)\n",
      "[PASS] basis-state source prepared with X gates (no initialize): False   (paper: False)\n",
      "[PASS] dense source prepared with initialize: True   (paper: True)\n",
      "[PASS] configuration set contains supp(b) although never sampled: [1, 2, 4, 5, 6]   (paper: [1, 2, 4, 5, 6])\n",
      "[PASS] truncation keeps supp(b) plus the most frequent: [1, 5]   (paper: [1, 5])\n",
      "[PASS] indefinite A, C = all configurations: x = A^{-1} b: 2.442e-15   (paper: 0)\n"
     ]
    }
   ],
   "source": [
    "SECTION = \"1 unit tests\"\n",
    "rng = np.random.default_rng(2026)\n",
    "\n",
    "# Eq. (pauli): exact reconstruction and the number of terms for the three matrix classes\n",
    "N = 8; n = 3\n",
    "H = rng.normal(size=(N, N)) + 1j * rng.normal(size=(N, N)); H = H + H.conj().T\n",
    "Sy = rng.normal(size=(N, N)); Sy = Sy + Sy.T\n",
    "D = np.diag(rng.normal(size=N))\n",
    "for name, Amat, L_exp in [(\"complex Hermitian\", H, N**2), (\"real symmetric\", Sy, N*(N+1)//2), (\"diagonal\", D, N)]:\n",
    "    op = sq.pauli_op(Amat)\n",
    "    check(f\"Pauli terms of a generic {name} matrix (N=8)\", len(op), L_exp)\n",
    "    check(f\"Pauli reconstruction error, {name}\", float(np.abs(op.to_matrix() - Amat).max()), 0.0, cond=np.abs(op.to_matrix() - Amat).max() < 1e-12)\n",
    "odd_y = sum(str(p).count(\"Y\") % 2 for p in sq.pauli_op(Sy).paulis)\n",
    "check(\"real symmetric: strings with an odd number of Y\", odd_y, 0)\n",
    "\n",
    "# Eq. (gershgorin) and the Pauli-sum bound are upper bounds on the spectral width\n",
    "for name, Amat in [(\"Hermitian\", H), (\"symmetric\", Sy)]:\n",
    "    w = np.linalg.eigvalsh(Amat); width = w[-1] - w[0]\n",
    "    g, p = sq.spectral_width_bound(Amat), sq.spectral_width_bound(Amat, method=\"pauli\")\n",
    "    check(f\"Gershgorin bound >= true width ({name})\", g, width, cond=g >= width - 1e-12)\n",
    "    check(f\"Pauli-sum bound >= true width ({name})\", p, width, cond=p >= width - 1e-12)\n",
    "\n",
    "# Step 3: a basis-state source is prepared with X gates only; a dense b uses initialize\n",
    "op = sq.pauli_op(Sy)\n",
    "names = lambda qc: {ins.operation.name for ins in qc.data}\n",
    "qc_basis = sq.build_evolution_circuit(op, np.eye(N)[5], 0.3, 1)\n",
    "qc_dense = sq.build_evolution_circuit(op, rng.random(N), 0.3, 1)\n",
    "check(\"basis-state source prepared with X gates (no initialize)\", \"initialize\" in names(qc_basis), False)\n",
    "check(\"dense source prepared with initialize\", \"initialize\" in names(qc_dense), True)\n",
    "\n",
    "# Eq. (config-set): supp(b) is always included, also after truncation\n",
    "b5 = np.eye(N)[5]; cnts = np.array([0, 9, 7, 0, 3, 0, 1, 0])\n",
    "check(\"configuration set contains supp(b) although never sampled\", sorted(sq.configuration_set(cnts, b5).tolist()), [1, 2, 4, 5, 6])\n",
    "check(\"truncation keeps supp(b) plus the most frequent\", sorted(sq.configuration_set(cnts, b5, max_R=2).tolist()), [1, 5])\n",
    "\n",
    "# Galerkin step: indefinite A on the full space (pseudo-inverse branch) returns A^{-1} b\n",
    "Ai = np.diag([3.0, -2.0, 1.0, -0.5]) + 0.1 * np.ones((4, 4)); bi = rng.random(4)\n",
    "check(\"indefinite A, C = all configurations: x = A^{-1} b\", float(np.abs(sq.galerkin(Ai, bi, range(4)) - np.linalg.solve(Ai, bi)).max()),\n",
    "      0.0, cond=np.allclose(sq.galerkin(Ai, bi, range(4)), np.linalg.solve(Ai, bi)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "603161a0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:07.214777Z",
     "iopub.status.busy": "2026-10-29T11:29:07.214469Z",
     "iopub.status.idle": "2026-10-29T11:29:10.427420Z",
     "shell.execute_reply": "2026-10-29T11:29:10.426202Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Prop. 1: Krylov support of b (hidden block, N=16): 8   (paper: 8)\n",
      "[PASS] Prop. 1(i): supp(x) is inside the Krylov support: True   (paper: True)\n",
      "[PASS] Prop. 1(ii): supp(exp(-iAt) b) = Krylov support, t=0.37: True   (paper: True)\n",
      "[PASS] Prop. 1(ii): supp(exp(-iAt) b) = Krylov support, t=1.9: True   (paper: True)\n",
      "[PASS] Prop. 1(iii): Galerkin on the Krylov support is exact (rel. error): 4.157e-17   (paper: 0)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Remark 1: violations of Galerkin monotonicity in 2000 nested pairs: 0   (paper: 0)\n",
      "[PASS] Remark 2: |time average - p_bar| (20000 random times): 0.0008126   (paper: 0)\n",
      "Bhattacharyya overlap of p_bar with the solution weights |x_z|^2: 0.573 (1 = identical)\n"
     ]
    }
   ],
   "source": [
    "# Proposition 1 on a reducible matrix: two interleaved 8x8 SPD blocks, b in one block\n",
    "A_h, b_h, perm = sq.hidden_block_spd(n=4, seed=7)\n",
    "x_h = np.linalg.solve(A_h, b_h)\n",
    "S_kr = sq.krylov_support(A_h, b_h, 15)\n",
    "check(\"Prop. 1: Krylov support of b (hidden block, N=16)\", len(S_kr), 8)\n",
    "check(\"Prop. 1(i): supp(x) is inside the Krylov support\", set(np.flatnonzero(np.abs(x_h) > 1e-12)) <= set(S_kr), True)\n",
    "for t in (0.37, 1.9):\n",
    "    supp_t = set(np.flatnonzero(np.abs(sl.expm(-1j * A_h * t) @ b_h) > 1e-12))\n",
    "    check(f\"Prop. 1(ii): supp(exp(-iAt) b) = Krylov support, t={t}\", supp_t == set(S_kr), True)\n",
    "check(\"Prop. 1(iii): Galerkin on the Krylov support is exact (rel. error)\", sq.metrics(A_h, x_h, sq.galerkin(A_h, b_h, S_kr))[\"rel_err\"],\n",
    "      0.0, cond=sq.metrics(A_h, x_h, sq.galerkin(A_h, b_h, S_kr))[\"rel_err\"] < 1e-12)\n",
    "\n",
    "# Remark 1: enlarging C never increases the energy-norm error (2000 random nested pairs, N=32)\n",
    "rng = np.random.default_rng(7)\n",
    "Nr = 32; Q = rng.random((Nr, Nr)); A_r = Q @ Q.T + Nr * np.eye(Nr); b_r = rng.random(Nr); x_r = np.linalg.solve(A_r, b_r)\n",
    "viol = 0\n",
    "for _ in range(2000):\n",
    "    k = rng.integers(2, Nr - 1); C = rng.choice(Nr, k, replace=False)\n",
    "    extra = rng.choice(np.setdiff1d(np.arange(Nr), C), rng.integers(1, Nr - k + 1), replace=False)\n",
    "    viol += sq.metrics(A_r, x_r, sq.galerkin(A_r, b_r, np.r_[C, extra]))[\"Anorm\"] > sq.metrics(A_r, x_r, sq.galerkin(A_r, b_r, C))[\"Anorm\"] + 1e-12\n",
    "check(\"Remark 1: violations of Galerkin monotonicity in 2000 nested pairs\", int(viol), 0)\n",
    "\n",
    "# Remark 2: the long-time average of p(z|t) is sum_k |beta_k|^2 |<z|phi_k>|^2, which differs from the solution weights\n",
    "Ns = 8; Q = rng.random((Ns, Ns)); A_s = Q @ Q.T + Ns * np.eye(Ns); b_s = rng.random(Ns); b_s /= np.linalg.norm(b_s)\n",
    "lam, V = np.linalg.eigh(A_s); beta = V.T @ b_s; pbar = (V**2) @ (beta**2)\n",
    "ts = rng.uniform(0, 5000, 20000); pavg = np.mean(np.abs((V * beta) @ np.exp(-1j * np.outer(lam, ts)))**2, axis=1)\n",
    "xs = V @ (beta / lam); xs = xs**2 / np.sum(xs**2)\n",
    "check(\"Remark 2: |time average - p_bar| (20000 random times)\", float(np.abs(pavg - pbar).max()), 0.0, cond=np.abs(pavg - pbar).max() < 2e-3)\n",
    "print(f\"Bhattacharyya overlap of p_bar with the solution weights |x_z|^2: {np.sum(np.sqrt(pbar * xs))**2:.3f} (1 = identical)\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b8c25688",
   "metadata": {},
   "source": [
    "---\n",
    "## 2. The $4\\times4$ example (Sec. IV A, Fig. 2, Tables I–III, Fig. 3)\n",
    "$A$ has rows $(5,3,1,-2)$, $(3,5,2,-1)$, $(1,2,5,-3)$, $(-2,-1,-3,5)$ and $b=|11\\rangle$; $M=8$ times $t_j=0.25j$, $S=4$, $N_{\\rm shots}=2000$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "78195aa5",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:10.429324Z",
     "iopub.status.busy": "2026-10-29T11:29:10.429094Z",
     "iopub.status.idle": "2026-10-29T11:29:11.658313Z",
     "shell.execute_reply": "2026-10-29T11:29:11.657693Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Pauli decomposition: {'II': 5.0, 'XZ': 1.0, 'YY': 2.0, 'ZX': 3.0}\n",
      "[PASS] Pauli decomposition A = 5 II + XZ + 2 YY + 3 ZX: {'II': 5.0, 'XZ': 1.0, 'YY': 2.0, 'ZX': 3.0}   (paper: {'II': 5.0, 'XZ': 1.0, 'YY': 2.0, 'ZX': 3.0})\n",
      "[PASS] non-identity strings commute (Trotter exact): True   (paper: True)\n",
      "[PASS] eigenvalues: [1.0, 3.0, 5.0, 11.0]   (paper: [1.0, 3.0, 5.0, 11.0])\n",
      "[PASS] Nyquist: dt = 0.25 <= pi/Delta lambda: 0.3142   (paper: 0.25)\n",
      "Gershgorin bound on the width: 12.0 (true width 10.0)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " S  CNOTs  depth infidelity\n",
      " 1      6     22   8.88e-16\n",
      " 2     12     40   1.11e-15\n",
      " 4     24     76   4.44e-16\n",
      " 8     48    148   4.44e-15\n",
      "16     96    292   1.20e-14\n",
      "32    192    580   1.47e-14\n",
      "64    384   1156   2.98e-14\n",
      "[PASS] CNOTs = 6 S for S = 1..64: [6, 12, 24, 48, 96, 192, 384]   (paper: [6, 12, 24, 48, 96, 192, 384])\n",
      "[PASS] S=1: CNOTs, depth: (6, 22)   (paper: (6, 22))\n",
      "[PASS] S=4: CNOTs, depth: (24, 76)   (paper: (24, 76))\n",
      "[PASS] Trotter infidelity below 3e-14 for all S: 2.975e-14   (paper: 3e-14)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x320 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "SECTION = \"2 4x4 example (IV A)\"\n",
    "A, b = sq.paper_4x4(); N = 4; n = 2\n",
    "x_ref = np.linalg.solve(A, b); lam = np.linalg.eigvalsh(A)\n",
    "op = sq.pauli_op(A)\n",
    "terms = {str(p): float(c.real) for p, c in zip(op.paulis, op.coeffs)}\n",
    "print(\"Pauli decomposition:\", terms)\n",
    "check(\"Pauli decomposition A = 5 II + XZ + 2 YY + 3 ZX\", terms, {\"II\": 5.0, \"XZ\": 1.0, \"YY\": 2.0, \"ZX\": 3.0})\n",
    "nonid = [p for p in op.paulis if str(p) != \"II\"]\n",
    "check(\"non-identity strings commute (Trotter exact)\", all(p.commutes(q) for i, p in enumerate(nonid) for q in nonid[i+1:]), True)\n",
    "check(\"eigenvalues\", lam.round(10).tolist(), [1.0, 3.0, 5.0, 11.0])\n",
    "M, dt, SHOTS, S = 8, 0.25, 2000, 4\n",
    "times = dt * np.arange(1, M + 1)\n",
    "check(\"Nyquist: dt = 0.25 <= pi/Delta lambda\", np.pi / (lam[-1] - lam[0]), 0.25, cond=dt <= np.pi / (lam[-1] - lam[0]))\n",
    "print(f\"Gershgorin bound on the width: {sq.spectral_width_bound(A):.1f} (true width {lam[-1]-lam[0]:.1f})\")\n",
    "\n",
    "# Fig. 2: CNOT count, depth and Trotter infidelity versus S\n",
    "rows = []\n",
    "for s_ in (1, 2, 4, 8, 16, 32, 64):\n",
    "    cx, depth = sq.circuit_cost(op, b, times[-1], s_)\n",
    "    rows.append(dict(S=s_, CNOTs=cx, depth=depth, infidelity=sq.trotter_infidelity(op, A, b, times[-1], s_)))\n",
    "cost4 = pd.DataFrame(rows); print(cost4.to_string(index=False, formatters={\"infidelity\": \"{:.2e}\".format}))\n",
    "check(\"CNOTs = 6 S for S = 1..64\", cost4.CNOTs.tolist(), (6 * cost4.S).tolist())\n",
    "check(\"S=1: CNOTs, depth\", (int(cost4.CNOTs[0]), int(cost4.depth[0])), (6, 22))\n",
    "check(\"S=4: CNOTs, depth\", (int(cost4.CNOTs[2]), int(cost4.depth[2])), (24, 76))\n",
    "check(\"Trotter infidelity below 3e-14 for all S\", float(cost4.infidelity.max()), 3e-14, cond=cost4.infidelity.max() < 3e-14)\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize=(6, 3.2))\n",
    "ax1.loglog(cost4.S, cost4.CNOTs, \"o-\", label=\"CNOTs\"); ax1.loglog(cost4.S, cost4.depth, \"s--\", label=\"depth\")\n",
    "ax1.set(xlabel=\"Trotter steps S\", ylabel=\"count\"); ax1.grid(alpha=0.3)\n",
    "ax2 = ax1.twinx(); ax2.semilogy(cost4.S, np.maximum(cost4.infidelity, 1e-16), \"^:\", color=\"C3\", label=\"Trotter infidelity\")\n",
    "ax2.set_ylabel(\"infidelity at $t_{max}$\")\n",
    "h1, l1 = ax1.get_legend_handles_labels(); h2, l2 = ax2.get_legend_handles_labels(); ax1.legend(h1 + h2, l1 + l2, fontsize=8)\n",
    "plt.tight_layout(); plt.savefig(f\"{FIG_DIR}/s_analysis.pdf\"); plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "891468ad",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:11.669288Z",
     "iopub.status.busy": "2026-10-29T11:29:11.667720Z",
     "iopub.status.idle": "2026-10-29T11:29:11.887082Z",
     "shell.execute_reply": "2026-10-29T11:29:11.885919Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "      p(|00>)  p(|01>)  p(|10>)  p(|11>)\n",
      "t_j                                     \n",
      "0.25    0.137    0.125    0.343    0.394\n",
      "0.50    0.069    0.543    0.225    0.163\n",
      "0.75    0.212    0.323    0.184    0.281\n",
      "1.00    0.239    0.125    0.575    0.061\n",
      "1.25    0.213    0.401    0.238    0.148\n",
      "1.50    0.932    0.043    0.006    0.019\n",
      "1.75    0.627    0.226    0.052    0.095\n",
      "2.00    0.119    0.333    0.442    0.105\n",
      "[PASS] Table I: max |p(z|t_j) - paper|: 0.0004955   (paper: 0)\n",
      "      |00>  |01>  |10>  |11>\n",
      "t_j                         \n",
      "0.25   266   259   699   776\n",
      "0.50   127  1118   422   333\n",
      "0.75   393   663   367   577\n",
      "1.00   484   235  1159   122\n",
      "1.25   420   781   501   298\n",
      "1.50  1860    85    11    44\n",
      "1.75  1266   440   113   181\n",
      "2.00   235   689   850   226\n",
      "[PASS] Table II: counts per time point (seed 42): [[266, 259, 699, 776], [127, 1118, 422, 333], [393, 663, 367, 577], [484, 235, 1159, 122], [420, 781, 501, 298], [1860, 85, 11, 44], [1266, 440, 113, 181], [235, 689, 850, 226]]   (paper: [[266, 259, 699, 776], [127, 1118, 422, 333], [393, 663, 367, 577], [484, 235, 1159, 122], [420, 781, 501, 298], [1860, 85, 11, 44], [1266, 440, 113, 181], [235, 689, 850, 226]])\n",
      "[PASS] Table II: pooled counts: [5051, 4270, 4122, 2557]   (paper: [5051, 4270, 4122, 2557])\n",
      "[PASS] Table II: empirical p_agg: [0.3157, 0.2669, 0.2576, 0.1598]   (paper: [0.3157, 0.2669, 0.2576, 0.1598])\n",
      "[PASS] Table II: exact p_agg: [0.3186, 0.265, 0.2581, 0.1583]   (paper: [0.3186, 0.265, 0.2581, 0.1583])\n",
      "[PASS] Table II: pooled standard error sigma_z: [0.0029, 0.0033, 0.0032, 0.0027]   (paper: [0.0029, 0.0033, 0.0032, 0.0027])\n",
      "[PASS] R = N = 4 configurations: 4   (paper: 4)\n",
      "[PASS] solution x_SQD: [0.1939, -0.1394, 0.2606, 0.4061]   (paper: [0.1939, -0.1394, 0.2606, 0.4061])\n",
      "[PASS] F = 1 to machine precision: 1   (paper: 1)\n",
      "[PASS] log of the miss probability of the least probable configuration: -2533   (paper: -2500)\n",
      "[PASS] p(|00>|t=1.5) = 93.2 %: 93.2   (paper: 93.2)\n",
      "[PASS] p(|10>|t=1.0) = 57.5 %: 57.5   (paper: 57.5)\n"
     ]
    }
   ],
   "source": [
    "# Table I: exact time-dependent distributions p(z|t_j)\n",
    "P_ex = np.array(sq.exact_probs(A, b, times))\n",
    "labels = [format(i, \"02b\") for i in range(N)]\n",
    "print(pd.DataFrame(P_ex.round(3), columns=[f\"p(|{l}>)\" for l in labels], index=pd.Index(times, name=\"t_j\")))\n",
    "TABLE_I = np.array([[0.137, 0.125, 0.343, 0.394], [0.069, 0.543, 0.225, 0.163], [0.212, 0.323, 0.184, 0.281],\n",
    "                    [0.239, 0.125, 0.575, 0.061], [0.213, 0.401, 0.238, 0.148], [0.932, 0.043, 0.006, 0.019],\n",
    "                    [0.627, 0.226, 0.052, 0.095], [0.119, 0.333, 0.442, 0.105]])\n",
    "check(\"Table I: max |p(z|t_j) - paper|\", float(np.abs(P_ex - TABLE_I).max()), 0.0, cond=np.abs(P_ex - TABLE_I).max() <= 5.01e-4)\n",
    "\n",
    "# Table II: noiseless AerSimulator (seed 42), all M circuits in one batched job\n",
    "sim = BackendRunner(\"simulator\", seed=42)\n",
    "circs = [sq.build_evolution_circuit(op, b, t, S) for t in times]\n",
    "cnt_sim = sq.counts_per_time(sim.run_batch(circs, SHOTS), N)\n",
    "TABLE_II = np.array([[266, 259, 699, 776], [127, 1118, 422, 333], [393, 663, 367, 577], [484, 235, 1159, 122],\n",
    "                     [420, 781, 501, 298], [1860, 85, 11, 44], [1266, 440, 113, 181], [235, 689, 850, 226]])\n",
    "print(pd.DataFrame(cnt_sim, columns=[f\"|{l}>\" for l in labels], index=pd.Index(times, name=\"t_j\")))\n",
    "check(\"Table II: counts per time point (seed 42)\", cnt_sim.tolist(), TABLE_II.tolist())\n",
    "agg = cnt_sim.sum(0); p_hat = agg / agg.sum(); p_agg = P_ex.mean(0); sig = sq.pooled_sigma(P_ex, SHOTS)\n",
    "check(\"Table II: pooled counts\", agg.tolist(), [5051, 4270, 4122, 2557])\n",
    "check(\"Table II: empirical p_agg\", p_hat.round(4).tolist(), [0.3157, 0.2669, 0.2576, 0.1598])\n",
    "check(\"Table II: exact p_agg\", p_agg.round(4).tolist(), [0.3186, 0.2650, 0.2581, 0.1583])\n",
    "check(\"Table II: pooled standard error sigma_z\", sig.round(4).tolist(), [0.0029, 0.0033, 0.0032, 0.0027])\n",
    "\n",
    "# Galerkin solution and the capture bound of Eq. (capture)\n",
    "C = sq.configuration_set(agg, b); x_sqd = sq.galerkin(A, b, C)\n",
    "check(\"R = N = 4 configurations\", len(C), 4)\n",
    "check(\"solution x_SQD\", x_sqd.round(4).tolist(), [0.1939, -0.1394, 0.2606, 0.4061])\n",
    "check(\"F = 1 to machine precision\", sq.metrics(A, x_ref, x_sqd)[\"F\"], 1.0, atol=1e-12)\n",
    "check(\"log of the miss probability of the least probable configuration\", float(-M * SHOTS * p_agg.min()), -2500.0,\n",
    "      cond=-M * SHOTS * p_agg.min() < -2500)\n",
    "check(\"p(|00>|t=1.5) = 93.2 %\", round(100 * P_ex[5, 0], 1), 93.2)\n",
    "check(\"p(|10>|t=1.0) = 57.5 %\", round(100 * P_ex[3, 2], 1), 57.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "89ba7f81",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:11.890824Z",
     "iopub.status.busy": "2026-10-29T11:29:11.890530Z",
     "iopub.status.idle": "2026-10-29T11:29:12.031644Z",
     "shell.execute_reply": "2026-10-29T11:29:12.029354Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "data/ibm_fez_4x4_counts.json not found: hardware row and markers skipped (see the export cell of the self-contained notebook)\n",
      "           platform  TVD_agg  TVD_mean_per_time     chi2  max_abs_z  R   F\n",
      "Noiseless simulator   0.0033             0.0123   1.6130     0.9873  4 1.0\n",
      "    Noisy simulator   0.0251             0.0765 135.5928     9.1650  4 1.0\n",
      "shot-noise reference: TVD_agg 0.0048, per time 0.0131, chi2 3 +/- 2.4\n",
      "[PASS] Table III Noiseless simulator: TVD_agg, mean TVD, chi2, max|z|: (0.0033, np.float64(0.0123), 1.6, 1.0)   (paper: (0.0033, 0.012, 1.6, 1.0))\n",
      "[PASS] Table III Noiseless simulator: R and F: (4, 1.0)   (paper: (4, 1.0))\n",
      "[PASS] Table III Noisy simulator: TVD_agg, mean TVD, chi2, max|z|: (0.0251, np.float64(0.0765), 135.6, 9.2)   (paper: (0.0251, 0.077, 135.6, 9.2))\n",
      "[PASS] Table III Noisy simulator: R and F: (4, 1.0)   (paper: (4, 1.0))\n",
      "[PASS] Table III shot noise: TVD_agg and per-time TVD: (np.float64(0.0048), np.float64(0.013))   (paper: (0.0048, 0.013))\n"
     ]
    }
   ],
   "source": [
    "# Table III and Fig. 3: deviation of the sampled distributions from the exact ones\n",
    "noisy = BackendRunner(\"noisy_simulator\", noise_model=nm, seed=42)\n",
    "platforms = {\"Noiseless simulator\": cnt_sim, \"Noisy simulator\": sq.counts_per_time(noisy.run_batch(circs, SHOTS), N)}\n",
    "if os.path.exists(HW_FILE):\n",
    "    hw = json.load(open(HW_FILE))\n",
    "    platforms[\"ibm_fez\"] = np.array(hw[\"counts_per_time\"])\n",
    "    print(f\"hardware counts loaded from {HW_FILE} (job {hw.get('job_id')}, backend {hw.get('backend')})\")\n",
    "else:\n",
    "    print(f\"{HW_FILE} not found: hardware row and markers skipped (see the export cell of the self-contained notebook)\")\n",
    "\n",
    "rows = []\n",
    "for name, cnt in platforms.items():\n",
    "    P_hat = cnt / cnt.sum(1, keepdims=True); ph = cnt.sum(0) / cnt.sum()\n",
    "    z = (ph - p_agg) / sig\n",
    "    rows.append(dict(platform=name, TVD_agg=sq.tvd(ph, p_agg),\n",
    "                     TVD_mean_per_time=np.mean([sq.tvd(P_hat[j], P_ex[j]) for j in range(M)]),\n",
    "                     chi2=float((z**2).sum()), max_abs_z=float(np.abs(z).max()),\n",
    "                     R=len(sq.configuration_set(cnt.sum(0), b)),\n",
    "                     F=sq.metrics(A, x_ref, sq.galerkin(A, b, sq.configuration_set(cnt.sum(0), b)))[\"F\"]))\n",
    "tvd_tab = pd.DataFrame(rows); print(tvd_tab.round(4).to_string(index=False))\n",
    "shot_agg = sq.shot_noise_tvd(sig)\n",
    "shot_t = np.mean([sq.shot_noise_tvd(np.sqrt(P_ex[j] * (1 - P_ex[j]) / SHOTS)) for j in range(M)])\n",
    "print(f\"shot-noise reference: TVD_agg {shot_agg:.4f}, per time {shot_t:.4f}, chi2 {N-1} +/- {np.sqrt(2*(N-1)):.1f}\")\n",
    "\n",
    "PAPER_III = {\"Noiseless simulator\": (0.0033, 0.012, 1.6, 1.0), \"Noisy simulator\": (0.0251, 0.077, 135.6, 9.2),\n",
    "             \"ibm_fez\": (0.0542, 0.119, 405.8, 13.5)}\n",
    "for r in rows:\n",
    "    p = PAPER_III[r[\"platform\"]]\n",
    "    check(f\"Table III {r['platform']}: TVD_agg, mean TVD, chi2, max|z|\",\n",
    "          (round(r[\"TVD_agg\"], 4), round(r[\"TVD_mean_per_time\"], 4), round(r[\"chi2\"], 1), round(r[\"max_abs_z\"], 1)), p, atol=6e-4)\n",
    "    check(f\"Table III {r['platform']}: R and F\", (r[\"R\"], round(r[\"F\"], 12)), (4, 1.0))\n",
    "check(\"Table III shot noise: TVD_agg and per-time TVD\", (round(shot_agg, 4), round(shot_t, 3)), (0.0048, 0.013))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "65cf595d",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:12.035007Z",
     "iopub.status.busy": "2026-10-29T11:29:12.034639Z",
     "iopub.status.idle": "2026-10-29T11:29:14.304985Z",
     "shell.execute_reply": "2026-10-29T11:29:14.303989Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x850 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " R                C  F_SQD  F_oracle\n",
      " 1             [11] 0.5689    0.5689\n",
      " 2         [00, 11] 0.6957    0.8025\n",
      " 3     [00, 01, 11] 0.7205    0.9124\n",
      " 4 [00, 01, 10, 11] 1.0000    1.0000\n"
     ]
    }
   ],
   "source": [
    "# Fig. 3 (panels as in the paper; hardware markers only if the stored counts are present)\n",
    "colors = plt.cm.tab10(np.arange(N)); mk = {\"Noiseless simulator\": \"o\", \"Noisy simulator\": \"s\", \"ibm_fez\": \"D\"}\n",
    "fig, ax = plt.subplots(2, 2, figsize=(12, 8.5))\n",
    "tt = np.linspace(0, times[-1], 400)\n",
    "P_fine = np.vstack([np.eye(N)[np.argmax(np.abs(b))], np.array(sq.exact_probs(A, b, tt[1:]))])\n",
    "for k in range(N):\n",
    "    ax[0, 0].plot(tt, P_fine[:, k], color=colors[k], lw=1.2, label=f\"|{labels[k]}> exact\")\n",
    "    for name, cnt in platforms.items():\n",
    "        ax[0, 0].plot(times, cnt[:, k] / cnt.sum(1), mk[name], color=colors[k], ms=5,\n",
    "                      mfc=colors[k] if name == \"ibm_fez\" else \"none\")\n",
    "ax[0, 0].set(title=r\"(a) $p(z\\mid t)$: exact (lines) and measured (symbols)\", xlabel=\"time t\", ylabel=\"probability\"); ax[0, 0].legend(fontsize=7, ncol=2)\n",
    "w = 0.8 / (len(platforms) + 1); idx = np.arange(N)\n",
    "ax[0, 1].bar(idx - 0.4 + w/2, p_agg, w, color=\"0.6\", label=\"exact\")\n",
    "for i, (name, cnt) in enumerate(platforms.items(), start=1):\n",
    "    ax[0, 1].bar(idx - 0.4 + w/2 + i*w, cnt.sum(0) / cnt.sum(), w, yerr=sig, capsize=2, label=name)\n",
    "ax[0, 1].set_xticks(idx, [f\"|{l}>\" for l in labels]); ax[0, 1].set(title=r\"(b) $p_{\\rm agg}(z)$ ($\\pm1\\sigma_z$)\", ylabel=\"probability\"); ax[0, 1].legend(fontsize=8)\n",
    "ax[1, 0].plot(times, [sq.shot_noise_tvd(np.sqrt(P_ex[j] * (1 - P_ex[j]) / SHOTS)) for j in range(M)], \"k--\", lw=1, label=\"shot-noise level\")\n",
    "for name, cnt in platforms.items():\n",
    "    P_hat = cnt / cnt.sum(1, keepdims=True)\n",
    "    ax[1, 0].plot(times, [sq.tvd(P_hat[j], P_ex[j]) for j in range(M)], mk[name] + \"-\", label=name)\n",
    "ax[1, 0].set(title=r\"(c) TVD to the exact $p(z\\mid t_j)$\", xlabel=\"time t\", ylabel=\"TVD\"); ax[1, 0].legend(fontsize=8)\n",
    "ax[1, 1].bar(idx - 0.4 + w/2, x_ref, w, color=\"0.6\", label=\"$A^{-1}b$\")\n",
    "for i, (name, cnt) in enumerate(platforms.items(), start=1):\n",
    "    ax[1, 1].bar(idx - 0.4 + w/2 + i*w, sq.galerkin(A, b, sq.configuration_set(cnt.sum(0), b)), w, label=name)\n",
    "ax[1, 1].axhline(0, color=\"k\", lw=0.6); ax[1, 1].set_xticks(idx, [f\"x[{l}]\" for l in labels])\n",
    "ax[1, 1].set(title=\"(d) solution components\", ylabel=\"value\"); ax[1, 1].legend(fontsize=8)\n",
    "for a in ax.ravel(): a.grid(alpha=0.3)\n",
    "plt.tight_layout(); plt.savefig(f\"{FIG_DIR}/hardware_vs_simulation.pdf\"); plt.show()\n",
    "\n",
    "# Truncated 4x4 subspaces (frequency ranking vs oracle), discussed in Sec. IV A\n",
    "rows = []\n",
    "for R_ in range(1, N + 1):\n",
    "    Ct = sq.configuration_set(agg, b, max_R=R_)\n",
    "    rows.append(dict(R=R_, C=[labels[i] for i in Ct], F_SQD=sq.metrics(A, x_ref, sq.galerkin(A, b, Ct))[\"F\"],\n",
    "                     F_oracle=sq.metrics(A, x_ref, sq.galerkin(A, b, sq.oracle_set(x_ref, R_)))[\"F\"]))\n",
    "print(pd.DataFrame(rows).round(4).to_string(index=False))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f85d82ac",
   "metadata": {},
   "source": [
    "---\n",
    "## 3. Localized problem, $N=1024$ (Sec. IV B, Tables IV and V)\n",
    "Screened Poisson operator $A=-\\Delta_h+0.5\\,\\mathbb I$ with a point source at $z_0=N/2$; $\\Delta t=\\pi/4$ (Gershgorin), $M=8$,\n",
    "2000 shots per time point. Sampling uses the exact distributions (`sq.sample_exact`, seed 0); the circuit rows of Table IV use\n",
    "Lie–Trotter circuits on the noiseless simulator."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "8d084673",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:14.307802Z",
     "iopub.status.busy": "2026-10-29T11:29:14.307320Z",
     "iopub.status.idle": "2026-10-29T11:29:21.620932Z",
     "shell.execute_reply": "2026-10-29T11:29:21.619550Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Gershgorin bound on the width: 4   (paper: 4)\n",
      "[PASS] true spectral width at n = 10: 4   (paper: 4)\n",
      "[PASS] participation ratio: 2.45   (paper: 2.45)\n",
      "[PASS] untruncated R (seed 0): 33   (paper: 33)\n",
      "[PASS] window z0 +/- 16: (496, 528)   (paper: (496, 528))\n",
      "[PASS] 1 - F: 1.164e-10   (paper: 1.2e-10)\n",
      "[PASS] relative error eta: 1.079e-05   (paper: 1.1e-05)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=8: R min/median/max = 31/33.0/35, eta min/max = 7.86e-06/2.16e-05\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M=32: R min/median/max = 109/111.5/114, eta min/max = 1.55e-17/5.72e-17\n",
      "[PASS] M=8, 30 seeds: R range and median: (31, 35, 33.0)   (paper: (31, 35, 33.0))\n",
      "[PASS] M=8, 30 seeds: eta range (units of 1e-5): (0.8, 2.2)   (paper: (0.8, 2.2))\n",
      "[PASS] M=32, seed 0: R: 109   (paper: 109)\n",
      "[PASS] M=32, 30 seeds: R range and median: (109, 114, 111.5)   (paper: (109, 114, 111.5))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] M=32, seed 0: error at machine precision: 5.722e-17   (paper: 6e-17)\n"
     ]
    }
   ],
   "source": [
    "SECTION = \"3 localized (IV B)\"\n",
    "NL = 1024\n",
    "A_l, b_l = sq.screened_poisson_system(NL, 0.5); z0 = NL // 2\n",
    "x_l = spla.spsolve(A_l.tocsc(), b_l)\n",
    "ev = np.linalg.eigvalsh(A_l.toarray())\n",
    "check(\"Gershgorin bound on the width\", sq.spectral_width_bound(A_l), 4.0, atol=1e-12)\n",
    "check(\"true spectral width at n = 10\", round(ev[-1] - ev[0], 5), 3.99998)\n",
    "check(\"participation ratio\", round(1 / np.sum((x_l / np.linalg.norm(x_l))**4), 2), 2.45)\n",
    "dt_l = np.pi / sq.spectral_width_bound(A_l)\n",
    "times_l = lambda M_: dt_l * np.arange(1, M_ + 1)\n",
    "F_l = lambda C: sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, C))[\"F\"]\n",
    "\n",
    "counts0 = sq.sample_exact(A_l, b_l, times_l(8), 2000, seed=0)\n",
    "C0 = sq.configuration_set(counts0, b_l); m0 = sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, C0))\n",
    "check(\"untruncated R (seed 0)\", len(C0), 33)\n",
    "check(\"window z0 +/- 16\", (int(C0.min()), int(C0.max())), (z0 - 16, z0 + 16))\n",
    "check(\"1 - F\", float(1 - m0[\"F\"]), 1.2e-10, atol=0.05e-10)\n",
    "check(\"relative error eta\", m0[\"rel_err\"], 1.1e-5, atol=0.05e-5)\n",
    "\n",
    "spread = {}\n",
    "for M_ in (8, 32):\n",
    "    Rs, es = [], []\n",
    "    for s in range(30):\n",
    "        C_ = sq.configuration_set(sq.sample_exact(A_l, b_l, times_l(M_), 2000, seed=s), b_l)\n",
    "        Rs.append(len(C_)); es.append(sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, C_))[\"rel_err\"])\n",
    "    spread[M_] = (Rs, es)\n",
    "    print(f\"M={M_}: R min/median/max = {min(Rs)}/{np.median(Rs)}/{max(Rs)}, eta min/max = {min(es):.2e}/{max(es):.2e}\")\n",
    "check(\"M=8, 30 seeds: R range and median\", (min(spread[8][0]), max(spread[8][0]), float(np.median(spread[8][0]))), (31, 35, 33.0))\n",
    "check(\"M=8, 30 seeds: eta range (units of 1e-5)\", (round(min(spread[8][1]) * 1e5, 1), round(max(spread[8][1]) * 1e5, 1)), (0.8, 2.2))\n",
    "check(\"M=32, seed 0: R\", len(sq.configuration_set(sq.sample_exact(A_l, b_l, times_l(32), 2000, seed=0), b_l)), 109)\n",
    "check(\"M=32, 30 seeds: R range and median\", (min(spread[32][0]), max(spread[32][0]), float(np.median(spread[32][0]))), (109, 114, 111.5))\n",
    "e32 = sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, sq.configuration_set(sq.sample_exact(A_l, b_l, times_l(32), 2000, seed=0), b_l)))[\"rel_err\"]\n",
    "check(\"M=32, seed 0: error at machine precision\", e32, 6e-17, cond=e32 < 1e-15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "e70b49a6",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:21.623202Z",
     "iopub.status.busy": "2026-10-29T11:29:21.622962Z",
     "iopub.status.idle": "2026-10-29T11:30:46.132471Z",
     "shell.execute_reply": "2026-10-29T11:30:46.131375Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           mode    N   S  trotter_inf  cx_per_circuit  R  R_over_N   rel_err  R_trunc  F_trunc_SQD  F_trunc_oracle\n",
      "      simulator   64  64     0.002457       2.125e+04 32       0.5 1.706e-05        8       0.9952          0.9952\n",
      "      simulator  128  64     0.002457       4.531e+04 32      0.25 1.706e-05       16            1               1\n",
      "exact-emulation   64 NaN            0             NaN 33    0.5156 1.079e-05        8       0.9952          0.9952\n",
      "exact-emulation  128 NaN            0             NaN 33    0.2578 1.079e-05       16            1               1\n",
      "exact-emulation  256 NaN            0             NaN 33    0.1289 1.079e-05       32            1               1\n",
      "exact-emulation  512 NaN            0             NaN 33   0.06445 1.079e-05       64            1               1\n",
      "exact-emulation 1024 NaN            0             NaN 33   0.03223 1.079e-05      128            1               1\n",
      "[PASS] Table IV circuits N=64: S, CNOTs, R: (64, 21248, 32)   (paper: (64, 21248, 32))\n",
      "[PASS] Table IV circuits N=64: Trotter infidelity: 0.0025   (paper: 0.0025)\n",
      "[PASS] Table IV circuits N=64: eta: 1.706e-05   (paper: 1.7e-05)\n",
      "[PASS] Table IV circuits N=64: configurations outside the exact window: 0   (paper: 0)\n",
      "[PASS] Table IV simulator N=64: F_trunc (SQD = oracle): (0.995, 0.995)   (paper: (0.995, 0.995))\n",
      "[PASS] Table IV circuits N=128: S, CNOTs, R: (64, 45312, 32)   (paper: (64, 45312, 32))\n",
      "[PASS] Table IV circuits N=128: Trotter infidelity: 0.0025   (paper: 0.0025)\n",
      "[PASS] Table IV circuits N=128: eta: 1.706e-05   (paper: 1.7e-05)\n",
      "[PASS] Table IV circuits N=128: configurations outside the exact window: 0   (paper: 0)\n",
      "[PASS] Table IV simulator N=128: F_trunc (SQD = oracle): (1.0, 1.0)   (paper: (1.0, 1.0))\n",
      "[PASS] Table IV exact N=64: R, R/N: (33, 0.516)   (paper: (33, 0.516))\n",
      "[PASS] Table IV exact N=64: eta: 1.079e-05   (paper: 1.1e-05)\n",
      "[PASS] Table IV exact-emulation N=64: F_trunc (SQD = oracle): (0.995, 0.995)   (paper: (0.995, 0.995))\n",
      "[PASS] Table IV exact N=128: R, R/N: (33, 0.258)   (paper: (33, 0.258))\n",
      "[PASS] Table IV exact N=128: eta: 1.079e-05   (paper: 1.1e-05)\n",
      "[PASS] Table IV exact-emulation N=128: F_trunc (SQD = oracle): (1.0, 1.0)   (paper: (1.0, 1.0))\n",
      "[PASS] Table IV exact N=256: R, R/N: (33, 0.129)   (paper: (33, 0.129))\n",
      "[PASS] Table IV exact N=256: eta: 1.079e-05   (paper: 1.1e-05)\n",
      "[PASS] Table IV exact-emulation N=256: F_trunc (SQD = oracle): (1.0, 1.0)   (paper: (1.0, 1.0))\n",
      "[PASS] Table IV exact N=512: R, R/N: (33, 0.064)   (paper: (33, 0.064))\n",
      "[PASS] Table IV exact N=512: eta: 1.079e-05   (paper: 1.1e-05)\n",
      "[PASS] Table IV exact-emulation N=512: F_trunc (SQD = oracle): (1.0, 1.0)   (paper: (1.0, 1.0))\n",
      "[PASS] Table IV exact N=1024: R, R/N: (33, 0.032)   (paper: (33, 0.032))\n",
      "[PASS] Table IV exact N=1024: eta: 1.079e-05   (paper: 1.1e-05)\n",
      "[PASS] Table IV exact-emulation N=1024: F_trunc (SQD = oracle): (1.0, 1.0)   (paper: (1.0, 1.0))\n"
     ]
    }
   ],
   "source": [
    "# Table IV: banded family, circuits (N = 64, 128) and exact sampling (N = 64 ... 1024)\n",
    "rows = []\n",
    "if RUN_CIRCUITS:\n",
    "    for N_ in (64, 128):\n",
    "        rows.append(run_case(\"banded\", N_, \"simulator\"))\n",
    "for N_ in (64, 128, 256, 512, 1024):\n",
    "    rows.append(run_case(\"banded\", N_, \"exact-emulation\"))\n",
    "tab4 = pd.DataFrame(rows)[[\"mode\", \"N\", \"S\", \"trotter_inf\", \"cx_per_circuit\", \"R\", \"R_over_N\", \"rel_err\", \"R_trunc\", \"F_trunc_SQD\", \"F_trunc_oracle\"]]\n",
    "print(tab4.to_string(index=False, float_format=lambda v: f\"{v:.4g}\"))\n",
    "for r in rows:\n",
    "    if r[\"mode\"] == \"simulator\":\n",
    "        exact_C = set(run_case(\"banded\", r[\"N\"], \"exact-emulation\")[\"C\"].tolist())\n",
    "        check(f\"Table IV circuits N={r['N']}: S, CNOTs, R\", (int(r[\"S\"]), int(r[\"cx_per_circuit\"]), r[\"R\"]),\n",
    "              (64, {64: 21248, 128: 45312}[r[\"N\"]], 32))\n",
    "        check(f\"Table IV circuits N={r['N']}: Trotter infidelity\", round(r[\"trotter_inf\"], 4), 0.0025)\n",
    "        check(f\"Table IV circuits N={r['N']}: eta\", r[\"rel_err\"], 1.7e-5, atol=0.05e-5)\n",
    "        check(f\"Table IV circuits N={r['N']}: configurations outside the exact window\", len(set(r[\"C\"].tolist()) - exact_C), 0)\n",
    "    else:\n",
    "        check(f\"Table IV exact N={r['N']}: R, R/N\", (r[\"R\"], round(r[\"R_over_N\"], 3)),\n",
    "              (33, {64: 0.516, 128: 0.258, 256: 0.129, 512: 0.064, 1024: 0.032}[r[\"N\"]]))\n",
    "        check(f\"Table IV exact N={r['N']}: eta\", r[\"rel_err\"], 1.1e-5, atol=0.05e-5)\n",
    "    check(f\"Table IV {r['mode']} N={r['N']}: F_trunc (SQD = oracle)\", (round(r[\"F_trunc_SQD\"], 3), round(r[\"F_trunc_oracle\"], 3)),\n",
    "          ({64: 0.995}.get(r[\"N\"], 1.0),) * 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "6ecdd62e",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:30:46.135021Z",
     "iopub.status.busy": "2026-10-29T11:30:46.134795Z",
     "iopub.status.idle": "2026-10-29T11:30:49.998447Z",
     "shell.execute_reply": "2026-10-29T11:30:49.997087Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " R      SQD  SQD_without_supp_b   oracle   greedy  random_with_source  random_without_source\n",
      " 2 0.744828                   0 0.744828 0.744828            0.600434                 0.0012\n",
      " 4  0.93069             0.93069  0.93069  0.93069            0.600869                  0.003\n",
      " 8 0.995238            0.995238 0.995238 0.995238            0.602462                 0.0036\n",
      "16 0.999981            0.999981 0.999981 0.999981            0.602752             0.00674483\n",
      "32        1                   1        1        1            0.611486              0.0187448\n",
      "[PASS] Table V R=2: SQD, without supp(b), oracle, greedy, random+source: (0.745, 0.0, 0.745, 0.745, np.float64(0.6))   (paper: (0.745, 0.0, 0.745, 0.745, 0.6))\n",
      "[PASS] Table V R=4: SQD, without supp(b), oracle, greedy, random+source: (0.931, 0.931, 0.931, 0.931, np.float64(0.601))   (paper: (0.931, 0.931, 0.931, 0.931, 0.601))\n",
      "[PASS] Table V R=8: SQD, without supp(b), oracle, greedy, random+source: (0.995, 0.995, 0.995, 0.995, np.float64(0.602))   (paper: (0.995, 0.995, 0.995, 0.995, 0.602))\n",
      "[PASS] Table V R=16: SQD, without supp(b), oracle, greedy, random+source: (0.99998, 0.99998, 0.99998, 0.99998, np.float64(0.603))   (paper: (0.99998, 0.99998, 0.99998, 0.99998, 0.603))\n",
      "[PASS] Table V R=32: 1 - F below 1e-9 for SQD, without supp(b), oracle, greedy: 2.91e-10   (paper: 1e-09)\n",
      "[PASS] Table V R=32: random with source: 0.611   (paper: 0.611)\n",
      "[PASS] Table V: random without source <= 0.02: 0.019   (paper: 0.02)\n"
     ]
    }
   ],
   "source": [
    "# Table V: truncated subspaces, N = 1024, seed 0\n",
    "rng = np.random.default_rng(1)\n",
    "order = [int(i) for i in np.argsort(-counts0, kind=\"stable\") if counts0[i] > 0]\n",
    "others = np.delete(np.arange(NL), z0)\n",
    "rows = []\n",
    "for R in (2, 4, 8, 16, 32):\n",
    "    rows.append(dict(R=R, SQD=F_l(sq.configuration_set(counts0, b_l, max_R=R)), SQD_without_supp_b=F_l(order[:R]),\n",
    "                     oracle=F_l(sq.oracle_set(x_l, R)), greedy=sq.metrics(A_l, x_l, sq.greedy_residual(A_l, b_l, R, [z0])[0])[\"F\"],\n",
    "                     random_with_source=np.mean([F_l(np.r_[z0, rng.choice(others, R - 1, replace=False)]) for _ in range(1000)]),\n",
    "                     random_without_source=np.mean([F_l(rng.choice(NL, R, replace=False)) for _ in range(1000)])))\n",
    "tab5 = pd.DataFrame(rows); print(tab5.to_string(index=False, float_format=lambda v: f\"{v:.6g}\"))\n",
    "PAPER_V = {2: (0.745, 0.000, 0.745, 0.745, 0.600), 4: (0.931, 0.931, 0.931, 0.931, 0.601), 8: (0.995, 0.995, 0.995, 0.995, 0.602),\n",
    "           16: (0.99998, 0.99998, 0.99998, 0.99998, 0.603)}\n",
    "for r in rows:\n",
    "    if r[\"R\"] in PAPER_V:\n",
    "        nd = 5 if r[\"R\"] == 16 else 3\n",
    "        check(f\"Table V R={r['R']}: SQD, without supp(b), oracle, greedy, random+source\",\n",
    "              tuple(round(r[k], nd) for k in (\"SQD\", \"SQD_without_supp_b\", \"oracle\", \"greedy\")) + (round(r[\"random_with_source\"], 3),),\n",
    "              PAPER_V[r[\"R\"]])\n",
    "r32 = rows[-1]\n",
    "check(\"Table V R=32: 1 - F below 1e-9 for SQD, without supp(b), oracle, greedy\",\n",
    "      max(1 - r32[k] for k in (\"SQD\", \"SQD_without_supp_b\", \"oracle\", \"greedy\")), 1e-9,\n",
    "      cond=max(1 - r32[k] for k in (\"SQD\", \"SQD_without_supp_b\", \"oracle\", \"greedy\")) < 1e-9)\n",
    "check(\"Table V R=32: random with source\", round(r32[\"random_with_source\"], 3), 0.611)\n",
    "check(\"Table V: random without source <= 0.02\", round(tab5.random_without_source.max(), 3), 0.02, cond=tab5.random_without_source.max() <= 0.02)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "560bf0bd",
   "metadata": {},
   "source": [
    "---\n",
    "## 4. Noise, shots, and Trotter errors (Sec. IV C, Fig. 4(c)–(d))\n",
    "Same random-number stream as the package script `tests/t5.py` (seed 5), so the numbers are identical to the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "541e9abc",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:30:50.001381Z",
     "iopub.status.busy": "2026-10-29T11:30:50.001106Z",
     "iopub.status.idle": "2026-10-29T11:30:50.474982Z",
     "shell.execute_reply": "2026-10-29T11:30:50.473050Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "       R_mean  Anorm_max  F_top16  F_top16_with_source\n",
      "0.000    32.8  2.158e-05        1                    1\n",
      "0.001   103.2   8.53e-06        1                    1\n",
      "0.010     214  5.268e-09        1                    1\n",
      "0.050   519.4  2.328e-10        1                    1\n",
      "[PASS] readout flips 0, 1e-3, 1e-2, 5e-2: mean R: (33, 103, 214, 519)   (paper: (33, 103, 214, 519))\n",
      "[PASS] energy-norm error decreases from ~2e-5 to ~2e-10: (2e-05, 2e-10)   (paper: (2e-05, 2e-10))\n",
      "[PASS] truncation to R=16: F = 0.99998 at all noise levels: (np.float64(0.99998), np.float64(0.99998), np.float64(0.99998), np.float64(0.99998))   (paper: (0.99998, 0.99998, 0.99998, 0.99998))\n",
      "       R_mean  F_mean  rel_err_mean\n",
      "20       24.4       1      0.000368\n",
      "100        29       1     6.577e-05\n",
      "500        31       1     2.767e-05\n",
      "2000     32.8       1     1.706e-05\n",
      "20000    35.4       1     4.855e-06\n",
      "[PASS] 20 shots: R and eta: (24, 0.0004)   (paper: (24, 0.0004))\n",
      "[PASS] 2e4 shots: R and eta: (35, 5e-06)   (paper: (35, 5e-06))\n"
     ]
    }
   ],
   "source": [
    "SECTION = \"4 noise, shots, Trotter (IV C)\"\n",
    "rng = np.random.default_rng(5)\n",
    "P_l = sq.exact_probs(A_l, b_l, times_l(8))\n",
    "noise = {}\n",
    "for pf in (0.0, 1e-3, 1e-2, 5e-2):\n",
    "    r = []\n",
    "    for rep in range(5):\n",
    "        cnt = sq.sample_counts(P_l, 2000, rng, readout_flip=pf, n=10); obs = np.flatnonzero(cnt); order_ = np.argsort(-cnt)\n",
    "        topS = list(dict.fromkeys([z0] + list(order_[:15])))\n",
    "        r.append((len(obs), sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, obs))[\"Anorm\"], F_l(order_[:16]), F_l(topS)))\n",
    "    r = np.array(r); noise[pf] = dict(R_mean=r[:, 0].mean(), Anorm_max=r[:, 1].max(), F_top16=r[:, 2].mean(), F_top16_with_source=r[:, 3].mean())\n",
    "noise_tab = pd.DataFrame(noise).T; print(noise_tab.to_string(float_format=lambda v: f\"{v:.4g}\"))\n",
    "check(\"readout flips 0, 1e-3, 1e-2, 5e-2: mean R\", tuple(int(round(noise[p][\"R_mean\"])) for p in noise), (33, 103, 214, 519))\n",
    "check(\"energy-norm error decreases from ~2e-5 to ~2e-10\", (float(f\"{noise[0.0]['Anorm_max']:.0e}\"), float(f\"{noise[5e-2]['Anorm_max']:.0e}\")), (2e-5, 2e-10))\n",
    "check(\"truncation to R=16: F = 0.99998 at all noise levels\", tuple(round(noise[p][\"F_top16\"], 5) for p in noise), (0.99998,) * 4)\n",
    "\n",
    "shots_res = {}\n",
    "for s in (20, 100, 500, 2000, 20000):\n",
    "    rr = []\n",
    "    for rep in range(5):\n",
    "        obs = np.flatnonzero(sq.sample_counts(P_l, s, rng)); m = sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, obs))\n",
    "        rr.append((len(obs), m[\"F\"], m[\"rel_err\"]))\n",
    "    rr = np.array(rr); shots_res[s] = dict(R_mean=rr[:, 0].mean(), F_mean=rr[:, 1].mean(), rel_err_mean=rr[:, 2].mean())\n",
    "shots_tab = pd.DataFrame(shots_res).T; print(shots_tab.to_string(float_format=lambda v: f\"{v:.4g}\"))\n",
    "check(\"20 shots: R and eta\", (int(round(shots_res[20][\"R_mean\"])), float(f\"{shots_res[20]['rel_err_mean']:.0e}\")), (24, 4e-4))\n",
    "check(\"2e4 shots: R and eta\", (int(round(shots_res[20000][\"R_mean\"])), float(f\"{shots_res[20000]['rel_err_mean']:.0e}\")), (35, 5e-6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "91c29f87",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:30:50.477608Z",
     "iopub.status.busy": "2026-10-29T11:30:50.477272Z",
     "iopub.status.idle": "2026-10-29T11:30:52.424291Z",
     "shell.execute_reply": "2026-10-29T11:30:52.423035Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] hidden block: L: 136   (paper: 136)\n",
      "[PASS] exact dynamics: R = N/2 inside the Krylov support, exact solution: (8, True, 1.0)   (paper: (8, True, 1.0))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Trotter S=2: R, spurious configurations outside the support, F: (16, 8, 1.0)   (paper: (16, 8, 1.0))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Trotter S=8: R, spurious configurations outside the support, F: (16, 8, 1.0)   (paper: (16, 8, 1.0))\n"
     ]
    }
   ],
   "source": [
    "# Proposition 1 with circuits: hidden 8x8 blocks (N = 16, L = 136), b in one block\n",
    "op_h = sq.pauli_op(A_h); lam_h = np.linalg.eigvalsh(A_h)\n",
    "times_h = np.pi / (lam_h[-1] - lam_h[0]) * np.arange(1, 9)\n",
    "cnt_h = sq.sample_counts(sq.exact_probs(A_h, b_h, times_h), 2000, np.random.default_rng(7))\n",
    "C_h = np.flatnonzero(cnt_h)\n",
    "check(\"hidden block: L\", len(op_h), 136)\n",
    "check(\"exact dynamics: R = N/2 inside the Krylov support, exact solution\",\n",
    "      (len(C_h), set(C_h) <= set(S_kr), round(sq.metrics(A_h, x_h, sq.galerkin(A_h, b_h, C_h))[\"F\"], 12)), (8, True, 1.0))\n",
    "for S_ in (2, 8):\n",
    "    cnt_t = sq.sample_configurations(op_h, b_h, times_h, 2000, S_, BackendRunner(\"simulator\", seed=3))\n",
    "    C_t = np.flatnonzero(cnt_t)\n",
    "    check(f\"Trotter S={S_}: R, spurious configurations outside the support, F\",\n",
    "          (len(C_t), len(set(C_t) - set(S_kr)), round(sq.metrics(A_h, x_h, sq.galerkin(A_h, b_h, C_t))[\"F\"], 12)), (16, 8, 1.0))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "59069823",
   "metadata": {},
   "source": [
    "---\n",
    "## 5. Circuit cost and dense matrices (Sec. IV D, Fig. 4(b), Table VI)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "0864833f",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:30:52.428080Z",
     "iopub.status.busy": "2026-10-29T11:30:52.427756Z",
     "iopub.status.idle": "2026-10-29T11:31:02.623913Z",
     "shell.execute_reply": "2026-10-29T11:31:02.623223Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " n    N    L  max_weight  true_width  gershgorin  pauli_bound\n",
      " 2    4    4           2     3.23607     4.00000      4.00000\n",
      " 3    8    8           3     3.75877     4.00000      6.00000\n",
      " 4   16   16           4     3.93189     4.00000      8.00000\n",
      " 5   32   32           5     3.98189     4.00000     10.00000\n",
      " 6   64   64           6     3.99533     4.00000     12.00000\n",
      " 7  128  128           7     3.99881     4.00000     14.00000\n",
      " 8  256  256           8     3.99970     4.00000     16.00000\n",
      " 9  512  512           9     3.99992     4.00000     18.00000\n",
      "10 1024 1024          10     3.99998     4.00000     20.00000\n",
      "[PASS] tridiagonal operator: L = N for n = 2..10: [4, 8, 16, 32, 64, 128, 256, 512, 1024]   (paper: [4, 8, 16, 32, 64, 128, 256, 512, 1024])\n",
      "[PASS] maximum Pauli weight = n: [2, 3, 4, 5, 6, 7, 8, 9, 10]   (paper: [2, 3, 4, 5, 6, 7, 8, 9, 10])\n",
      "[PASS] Pauli-sum bound = 2n: [4.0, 6.0, 8.0, 10.0, 12.0, 14.0, 16.0, 18.0, 20.0]   (paper: [4.0, 6.0, 8.0, 10.0, 12.0, 14.0, 16.0, 18.0, 20.0])\n",
      "[PASS] Gershgorin bound = 4: [4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0]   (paper: [4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0])\n",
      "CNOTs per Trotter step: {3: 20, 4: 60, 5: 148, 6: 332, 7: 708}\n",
      "[PASS] CNOTs per Trotter step, n = 3..7: [20, 60, 148, 332, 708]   (paper: [20, 60, 148, 332, 708])\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n = 6, t = 2 pi, Trotter infidelity: {4: '0.996', 16: '0.0456', 64: '0.00246'}\n",
      "[PASS] n=6, t=2pi, S=64: infidelity: 0.0025   (paper: 0.0025)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] n=6, S=64: CNOTs per circuit (about 2e4): 21248   (paper: 21248)\n"
     ]
    }
   ],
   "source": [
    "SECTION = \"5 circuit cost, dense (IV D)\"\n",
    "rows = []\n",
    "for n_ in range(2, 11):\n",
    "    Ab = sq.screened_poisson(n_, 0.5); op_ = sq.pauli_op(Ab); w_ = np.linalg.eigvalsh(Ab.toarray())\n",
    "    rows.append(dict(n=n_, N=2**n_, L=len(op_), max_weight=max(sum(ch != \"I\" for ch in str(p)) for p in op_.paulis),\n",
    "                     true_width=w_[-1] - w_[0], gershgorin=sq.spectral_width_bound(Ab), pauli_bound=sq.spectral_width_bound(Ab, method=\"pauli\")))\n",
    "t4 = pd.DataFrame(rows); print(t4.to_string(index=False, float_format=lambda v: f\"{v:.5f}\"))\n",
    "check(\"tridiagonal operator: L = N for n = 2..10\", t4.L.tolist(), t4.N.tolist())\n",
    "check(\"maximum Pauli weight = n\", t4.max_weight.tolist(), t4.n.tolist())\n",
    "check(\"Pauli-sum bound = 2n\", t4.pauli_bound.round(8).tolist(), (2.0 * t4.n).tolist())\n",
    "check(\"Gershgorin bound = 4\", t4.gershgorin.round(8).tolist(), [4.0] * len(t4))\n",
    "\n",
    "cx_step = {}\n",
    "for n_ in range(3, 8):\n",
    "    op_ = sq.pauli_op(sq.screened_poisson(n_, 0.5).toarray())\n",
    "    qc = QuantumCircuit(n_); qc.append(PauliEvolutionGate(op_, time=0.1, synthesis=LieTrotter(reps=1)), range(n_))\n",
    "    cx_step[n_] = transpile(qc, basis_gates=sq.BASIS_GATES, optimization_level=1, seed_transpiler=1).count_ops().get(\"cx\", 0)\n",
    "print(\"CNOTs per Trotter step:\", cx_step)\n",
    "check(\"CNOTs per Trotter step, n = 3..7\", list(cx_step.values()), [20, 60, 148, 332, 708])\n",
    "\n",
    "A6, b6 = sq.screened_poisson_system(64, 0.5); op6 = sq.pauli_op(A6)\n",
    "inf6 = {S_: sq.trotter_infidelity(op6, A6, b6, 2 * np.pi, S_) for S_ in (4, 16, 64)}\n",
    "print(\"n = 6, t = 2 pi, Trotter infidelity:\", {k: f\"{v:.3g}\" for k, v in inf6.items()})\n",
    "check(\"n=6, t=2pi, S=64: infidelity\", round(inf6[64], 4), 0.0025)\n",
    "check(\"n=6, S=64: CNOTs per circuit (about 2e4)\", sq.circuit_cost(op6, b6, 2 * np.pi, 64)[0], 21248)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "32e85ed2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:31:02.627272Z",
     "iopub.status.busy": "2026-10-29T11:31:02.626990Z",
     "iopub.status.idle": "2026-10-29T11:37:52.735097Z",
     "shell.execute_reply": "2026-10-29T11:37:52.733761Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Table VI N=16: Delta lambda and grid step: (66, 5)   (paper: (66, 5))\n",
      "[PASS] Table VI N=16: exact_4x4_grid (mean, std): (np.float64(0.46), np.float64(0.13))   (paper: (0.46, 0.13))\n",
      "[PASS] Table VI N=16: exact_nyquist (mean, std): (np.float64(0.68), np.float64(0.14))   (paper: (0.68, 0.14))\n",
      "[PASS] Table VI N=16: random (mean, std): (np.float64(0.47), np.float64(0.01))   (paper: (0.47, 0.01))\n",
      "[PASS] Table VI N=16: oracle (mean, std): (np.float64(0.88), np.float64(0.05))   (paper: (0.88, 0.05))\n",
      "[PASS] Table VI N=16: greedy (mean, std): (np.float64(0.88), np.float64(0.05))   (paper: (0.88, 0.05))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Table VI N=32: Delta lambda and grid step: (262, 21)   (paper: (262, 21))\n",
      "[PASS] Table VI N=32: exact_4x4_grid (mean, std): (np.float64(0.23), np.float64(0.13))   (paper: (0.23, 0.13))\n",
      "[PASS] Table VI N=32: exact_nyquist (mean, std): (np.float64(0.48), np.float64(0.14))   (paper: (0.48, 0.14))\n",
      "[PASS] Table VI N=32: random (mean, std): (np.float64(0.22), np.float64(0.01))   (paper: (0.22, 0.01))\n",
      "[PASS] Table VI N=32: oracle (mean, std): (np.float64(0.61), np.float64(0.07))   (paper: (0.61, 0.07))\n",
      "[PASS] Table VI N=32: greedy (mean, std): (np.float64(0.6), np.float64(0.07))   (paper: (0.6, 0.07))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Table VI N=64: Delta lambda and grid step: (1035, 82)   (paper: (1035, 82))\n",
      "[PASS] Table VI N=64: exact_4x4_grid (mean, std): (np.float64(0.1), np.float64(0.06))   (paper: (0.1, 0.06))\n",
      "[PASS] Table VI N=64: exact_nyquist (mean, std): (np.float64(0.25), np.float64(0.08))   (paper: (0.25, 0.08))\n",
      "[PASS] Table VI N=64: random (mean, std): (np.float64(0.1), np.float64(0.01))   (paper: (0.1, 0.01))\n",
      "[PASS] Table VI N=64: oracle (mean, std): (np.float64(0.33), np.float64(0.04))   (paper: (0.33, 0.04))\n",
      "[PASS] Table VI N=64: greedy (mean, std): (np.float64(0.34), np.float64(0.03))   (paper: (0.34, 0.03))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Table VI N=128: Delta lambda and grid step: (4108, 327)   (paper: (4108, 327))\n",
      "[PASS] Table VI N=128: exact_4x4_grid (mean, std): (np.float64(0.04), np.float64(0.02))   (paper: (0.04, 0.02))\n",
      "[PASS] Table VI N=128: exact_nyquist (mean, std): (np.float64(0.13), np.float64(0.05))   (paper: (0.13, 0.05))\n",
      "[PASS] Table VI N=128: random (mean, std): (np.float64(0.05), np.float64(0.0))   (paper: (0.05, 0.0))\n",
      "[PASS] Table VI N=128: oracle (mean, std): (np.float64(0.17), np.float64(0.04))   (paper: (0.17, 0.04))\n",
      "[PASS] Table VI N=128: greedy (mean, std): (np.float64(0.18), np.float64(0.01))   (paper: (0.18, 0.01))\n",
      "  N    L                dl            grid exact_4x4_grid exact_nyquist        random        oracle        greedy\n",
      " 16  136    65.69 +/- 5.79   5.23 +/- 0.46  0.46 +/- 0.13 0.68 +/- 0.14 0.47 +/- 0.01 0.88 +/- 0.05 0.88 +/- 0.05\n",
      " 32  528   262.48 +/- 9.26  20.89 +/- 0.74  0.23 +/- 0.13 0.48 +/- 0.14 0.22 +/- 0.01 0.61 +/- 0.07 0.60 +/- 0.07\n",
      " 64 2080 1035.31 +/- 16.94  82.39 +/- 1.35  0.10 +/- 0.06 0.25 +/- 0.08 0.10 +/- 0.01 0.33 +/- 0.04 0.34 +/- 0.03\n",
      "128 8256 4107.57 +/- 43.30 326.87 +/- 3.45  0.04 +/- 0.02 0.13 +/- 0.05 0.05 +/- 0.00 0.17 +/- 0.04 0.18 +/- 0.01\n",
      "dense ensemble: 410 s\n",
      "[PASS] dense N=16, S=4, t=2: Trotter infidelity: 0.995   (paper: 0.995)\n",
      "[PASS] dense N=32, S=4, t=2: Trotter infidelity: 0.98   (paper: 0.98)\n"
     ]
    }
   ],
   "source": [
    "# Table VI: dense random SPD matrices with dense b, truncation to R = 8 (same seeds as tests/t8.py)\n",
    "def dense_instance(A, b, rng, R=8):\n",
    "    x = np.linalg.solve(A, b); w = np.linalg.eigvalsh(A); dl = float(w[-1] - w[0])\n",
    "    Fd = lambda C: sq.metrics(A, x, sq.galerkin(A, b, C))[\"F\"]\n",
    "    P1 = np.mean(sq.exact_probs(A, b, 0.25 * np.arange(1, 9)), axis=0)\n",
    "    P2 = np.mean(sq.exact_probs(A, b, (np.pi / dl) * np.arange(1, 9)), axis=0)\n",
    "    return dict(dl=dl, grid=0.25 * dl / np.pi, exact_4x4_grid=Fd(np.argsort(-P1)[:R]), exact_nyquist=Fd(np.argsort(-P2)[:R]),\n",
    "                random=float(np.mean([Fd(rng.choice(len(b), R, replace=False)) for _ in range(200)])), oracle=Fd(sq.oracle_set(x, R)),\n",
    "                greedy=sq.metrics(A, x, sq.greedy_residual(A, b, R, [int(np.argmax(np.abs(b)))])[0])[\"F\"])\n",
    "\n",
    "PAPER_VI = {16: dict(dl=66, grid=5, exact_4x4_grid=(0.46, 0.13), exact_nyquist=(0.68, 0.14), random=(0.47, 0.01), oracle=(0.88, 0.05), greedy=(0.88, 0.05)),\n",
    "            32: dict(dl=262, grid=21, exact_4x4_grid=(0.23, 0.13), exact_nyquist=(0.48, 0.14), random=(0.22, 0.01), oracle=(0.61, 0.07), greedy=(0.60, 0.07)),\n",
    "            64: dict(dl=1035, grid=82, exact_4x4_grid=(0.10, 0.06), exact_nyquist=(0.25, 0.08), random=(0.10, 0.01), oracle=(0.33, 0.04), greedy=(0.34, 0.03)),\n",
    "            128: dict(dl=4108, grid=327, exact_4x4_grid=(0.04, 0.02), exact_nyquist=(0.13, 0.05), random=(0.05, 0.00), oracle=(0.17, 0.04), greedy=(0.18, 0.01))}\n",
    "if RUN_DENSE_ENSEMBLE:\n",
    "    t0 = time.time(); rows6 = []\n",
    "    for N_ in (16, 32, 64, 128):\n",
    "        inst = []\n",
    "        for s in range(30):\n",
    "            g = np.random.default_rng(1000 * N_ + s); Q = g.random((N_, N_)); A_d = Q @ Q.T + N_ * np.eye(N_); b_d = g.random(N_)\n",
    "            inst.append(dense_instance(A_d, b_d, g))\n",
    "        d = pd.DataFrame(inst); row = dict(N=N_, L=N_ * (N_ + 1) // 2)\n",
    "        for k in d.columns:\n",
    "            row[k] = (d[k].mean(), d[k].std(ddof=1))\n",
    "        rows6.append(row)\n",
    "        p = PAPER_VI[N_]\n",
    "        check(f\"Table VI N={N_}: Delta lambda and grid step\", (round(row[\"dl\"][0]), round(row[\"grid\"][0])), (p[\"dl\"], p[\"grid\"]))\n",
    "        for k in (\"exact_4x4_grid\", \"exact_nyquist\", \"random\", \"oracle\", \"greedy\"):\n",
    "            check(f\"Table VI N={N_}: {k} (mean, std)\", (round(row[k][0], 2), round(row[k][1], 2)), p[k])\n",
    "    print(pd.DataFrame([{k: (f\"{v[0]:.2f} +/- {v[1]:.2f}\" if isinstance(v, tuple) else v) for k, v in r.items()} for r in rows6]).to_string(index=False))\n",
    "    print(f\"dense ensemble: {time.time() - t0:.0f} s\")\n",
    "else:\n",
    "    print(\"dense ensemble skipped (RUN_DENSE_ENSEMBLE = False)\")\n",
    "\n",
    "# Lie-Trotter with S = 4 on the dense single instances (Sec. IV D): infidelity at t = 2\n",
    "for N_, paper in ((16, 0.995), (32, 0.98)):\n",
    "    A_d, b_d = sq.random_spd(N_); op_d = sq.pauli_op(A_d)\n",
    "    mats = [(float(c.real), sp.csr_matrix(p.to_matrix(sparse=True))) for p, c in zip(op_d.paulis, op_d.coeffs)]\n",
    "    psi0 = b_d / np.linalg.norm(b_d); psi = psi0.astype(complex)\n",
    "    for _ in range(4):\n",
    "        for c, P in mats:\n",
    "            psi = np.cos(c * 2 / 4) * psi - 1j * np.sin(c * 2 / 4) * (P @ psi)\n",
    "    inf = 1 - abs(np.vdot(sl.expm(-2j * A_d) @ psi0, psi))**2\n",
    "    check(f\"dense N={N_}, S=4, t=2: Trotter infidelity\", round(inf, 3 if N_ == 16 else 2), paper)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "58cc7e05",
   "metadata": {},
   "source": [
    "---\n",
    "## 6. Scaling with the matrix dimension (Sec. IV E, Fig. 5)\n",
    "Banded and dense families with a point source; circuits on the noiseless and noisy simulators, and exact sampling.\n",
    "$S$ is the smallest power of two with Trotter infidelity below $10^{-2}$ at $t_{\\max}$ (at most 64)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "1c3ea62a",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:37:52.737799Z",
     "iopub.status.busy": "2026-10-29T11:37:52.737497Z",
     "iopub.status.idle": "2026-10-29T11:38:33.816655Z",
     "shell.execute_reply": "2026-10-29T11:38:33.815238Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "family            mode    N   L   S  trotter_inf  cx_per_circuit   R  R_over_N      F   rel_err  A_norm_err  R_trunc  F_trunc_SQD  F_trunc_oracle  seconds\n",
      "banded       simulator    4   4  32     0.003585             128   4         1      1         0           0        2       0.8586          0.8586      0.3\n",
      "banded       simulator    8   8  64     0.003382            1280   8         1      1         0           0        2       0.7592          0.7592      1.4\n",
      "banded       simulator   16  16  32      0.00953            1920  16         1      1         0           0        2       0.6001           0.745      1.9\n",
      "banded       simulator   32  32  64     0.002455            9472  32         1      1         0           0        4       0.9307          0.9307       10\n",
      "banded       simulator   64  64  64     0.002457       2.125e+04  32       0.5      1 1.706e-05   1.706e-05        8       0.9952          0.9952     23.5\n",
      "banded       simulator  128 128  64     0.002457       4.531e+04  32      0.25      1 1.706e-05   1.706e-05       16            1               1     60.8\n",
      "banded noisy_simulator    4   4  32     0.003585             128   4         1      1         0           0        2       0.8586          0.8586      0.4\n",
      "banded noisy_simulator    8   8  64     0.003382            1280   8         1      1         0           0        2       0.6122          0.7592        2\n",
      "banded noisy_simulator   16  16  32      0.00953            1920  16         1      1         0           0        2       0.7449           0.745      2.5\n",
      "banded exact-emulation    4 NaN NaN            0             NaN   4         1      1         0           0        2       0.8586          0.8586        0\n",
      "banded exact-emulation    8 NaN NaN            0             NaN   8         1      1         0           0        2       0.7592          0.7592        0\n",
      "banded exact-emulation   16 NaN NaN            0             NaN  16         1      1         0           0        2        0.745           0.745        0\n",
      "banded exact-emulation   32 NaN NaN            0             NaN  32         1      1         0           0        4       0.9307          0.9307        0\n",
      "banded exact-emulation   64 NaN NaN            0             NaN  33    0.5156      1 1.079e-05   1.079e-05        8       0.9952          0.9952        0\n",
      "banded exact-emulation  128 NaN NaN            0             NaN  33    0.2578      1 1.079e-05   1.079e-05       16            1               1        0\n",
      "banded exact-emulation  256 NaN NaN            0             NaN  33    0.1289      1 1.079e-05   1.079e-05       32            1               1        0\n",
      "banded exact-emulation  512 NaN NaN            0             NaN  33   0.06445      1 1.079e-05   1.079e-05       64            1               1        0\n",
      "banded exact-emulation 1024 NaN NaN            0             NaN  33   0.03223      1 1.079e-05   1.079e-05      128            1               1        0\n",
      " dense       simulator    4  10  64     0.002961             640   4         1      1         0           0        2       0.9297          0.9297      0.7\n",
      " dense       simulator    8  36  16      0.00879            1184   8         1      1         0           0        2       0.9298          0.9419      1.3\n",
      " dense       simulator   16 136  16     0.006809            5248  16         1      1         0           0        2       0.9337          0.9418      5.3\n",
      " dense       simulator   32 527   8      0.00576        1.05e+04  32         1      1         0           0        4       0.9485          0.9547     12.4\n",
      " dense noisy_simulator    4  10  64     0.002961             640   4         1      1         0           0        2       0.9134          0.9297        1\n",
      " dense noisy_simulator    8  36  16      0.00879            1184   8         1      1         0           0        2       0.9311          0.9419      1.4\n",
      " dense exact-emulation    4 NaN NaN            0             NaN   4         1      1         0           0        2       0.9297          0.9297        0\n",
      " dense exact-emulation    8 NaN NaN            0             NaN   8         1      1         0           0        2       0.9298          0.9419        0\n",
      " dense exact-emulation   16 NaN NaN            0             NaN  16         1      1         0           0        2       0.9337          0.9418        0\n",
      " dense exact-emulation   32 NaN NaN            0             NaN  32         1      1         0           0        4       0.9497          0.9547        0\n",
      " dense exact-emulation   64 NaN NaN            0             NaN  64         1      1         0           0        8       0.9457          0.9563        0\n",
      " dense exact-emulation  128 NaN NaN            0             NaN 112     0.875  0.998   0.04427     0.04424       16       0.9566          0.9739      0.1\n",
      " dense exact-emulation  256 NaN NaN            0             NaN 121    0.4727 0.9933   0.08171     0.08269       32       0.9714          0.9835      0.2\n",
      "scaling test: 41 s\n",
      "[PASS] banded exact: R = 33 for N >= 64: [33, 33, 33, 33, 33]   (paper: [33, 33, 33, 33, 33])\n",
      "[PASS] banded, R = 2: noisy simulator N=8 and noiseless simulator N=16 below the oracle: (np.float64(0.61), np.float64(0.6), np.float64(0.76), np.float64(0.745))   (paper: (0.61, 0.6, 0.76, 0.745))\n",
      "[PASS] dense circuits at N=32: CNOTs per circuit (~1e4): 10496   (paper: 10496)\n",
      "[PASS] dense exact: R/N at N = 128, 256: (np.float64(0.88), np.float64(0.47))   (paper: (0.88, 0.47))\n",
      "[PASS] dense exact: untruncated error at N = 128, 256 (a few 1e-2): (np.float64(0.044), np.float64(0.082))   (paper: (0.044, 0.082))\n",
      "[PASS] dense exact: all configurations sampled up to N = 64: 64   (paper: 64)\n"
     ]
    }
   ],
   "source": [
    "SECTION = \"6 scaling (IV E)\"\n",
    "PLAN = [(\"banded\", [4, 8, 16, 32, 64, 128], \"simulator\"), (\"banded\", [4, 8, 16], \"noisy_simulator\"),\n",
    "        (\"banded\", [4, 8, 16, 32, 64, 128, 256, 512, 1024], \"exact-emulation\"),\n",
    "        (\"dense\", [4, 8, 16, 32], \"simulator\"), (\"dense\", [4, 8], \"noisy_simulator\"),\n",
    "        (\"dense\", [4, 8, 16, 32, 64, 128, 256], \"exact-emulation\")]\n",
    "t0 = time.time(); rows = []\n",
    "for fam, sizes, mode in PLAN:\n",
    "    if mode != \"exact-emulation\" and not RUN_CIRCUITS:\n",
    "        continue\n",
    "    for N_ in sizes:\n",
    "        rows.append(run_case(fam, N_, mode))\n",
    "scal = pd.DataFrame(rows).drop(columns=\"C\")\n",
    "print(scal.to_string(index=False, float_format=lambda v: f\"{v:.4g}\"))\n",
    "print(f\"scaling test: {time.time() - t0:.0f} s\")\n",
    "scal.to_csv(\"sqd_scalability_results.csv\", index=False)\n",
    "get = lambda fam, mode, N_: scal[(scal.family == fam) & (scal[\"mode\"] == mode) & (scal.N == N_)].iloc[0]\n",
    "check(\"banded exact: R = 33 for N >= 64\", [int(get(\"banded\", \"exact-emulation\", N_).R) for N_ in (64, 128, 256, 512, 1024)], [33] * 5)\n",
    "if RUN_CIRCUITS:\n",
    "    check(\"banded, R = 2: noisy simulator N=8 and noiseless simulator N=16 below the oracle\",\n",
    "          (round(get(\"banded\", \"noisy_simulator\", 8).F_trunc_SQD, 2), round(get(\"banded\", \"simulator\", 16).F_trunc_SQD, 2),\n",
    "           round(get(\"banded\", \"noisy_simulator\", 8).F_trunc_oracle, 2), round(get(\"banded\", \"simulator\", 16).F_trunc_oracle, 3)),\n",
    "          (0.61, 0.60, 0.76, 0.745))\n",
    "    check(\"dense circuits at N=32: CNOTs per circuit (~1e4)\", int(get(\"dense\", \"simulator\", 32).cx_per_circuit), 10496)\n",
    "check(\"dense exact: R/N at N = 128, 256\", (round(get(\"dense\", \"exact-emulation\", 128).R_over_N, 2), round(get(\"dense\", \"exact-emulation\", 256).R_over_N, 2)), (0.88, 0.47))\n",
    "check(\"dense exact: untruncated error at N = 128, 256 (a few 1e-2)\",\n",
    "      (round(get(\"dense\", \"exact-emulation\", 128).rel_err, 3), round(get(\"dense\", \"exact-emulation\", 256).rel_err, 3)), (0.044, 0.082))\n",
    "check(\"dense exact: all configurations sampled up to N = 64\", int(get(\"dense\", \"exact-emulation\", 64).R), 64)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "f351caa8",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:38:33.819739Z",
     "iopub.status.busy": "2026-10-29T11:38:33.819377Z",
     "iopub.status.idle": "2026-10-29T11:38:36.171972Z",
     "shell.execute_reply": "2026-10-29T11:38:36.169974Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1100x750 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(2, 2, figsize=(11, 7.5))\n",
    "mk = {\"simulator\": \"o-\", \"noisy_simulator\": \"s--\", \"exact-emulation\": \"^:\"}\n",
    "for (fam, mode), g in scal.groupby([\"family\", \"mode\"]):\n",
    "    lab = f\"{fam}, {mode}\"\n",
    "    if mode == \"simulator\":\n",
    "        ax[0, 0].loglog(g.N, g.L, \"o-\", label=f\"{fam}: Pauli terms L\"); ax[0, 0].loglog(g.N, g.cx_per_circuit, \"s--\", label=f\"{fam}: CNOTs/circuit\")\n",
    "    ax[0, 1].semilogx(g.N, g.R_over_N, mk[mode], label=lab)\n",
    "    ax[1, 0].loglog(g.N, np.maximum(g.rel_err, 1e-16), mk[mode], label=lab)\n",
    "    ax[1, 1].semilogx(g.N, g.F_trunc_SQD, mk[mode], label=lab)\n",
    "for fam, g in scal[scal[\"mode\"] == \"exact-emulation\"].groupby(\"family\"):\n",
    "    ax[1, 1].semilogx(g.N, g.F_trunc_oracle, \"k:\", alpha=0.6, label=f\"{fam}: oracle\")\n",
    "ax[0, 0].set(title=\"(a) circuit cost\", xlabel=\"N\", ylabel=\"count\"); ax[0, 1].set(title=\"(b) configuration set size\", xlabel=\"N\", ylabel=\"R / N\")\n",
    "ax[1, 0].set(title=\"(c) untruncated accuracy\", xlabel=\"N\", ylabel=\"relative error\"); ax[1, 1].set(title=\"(d) truncated to R = max(2, N/8)\", xlabel=\"N\", ylabel=\"fidelity F\")\n",
    "for a in ax.ravel(): a.grid(alpha=0.3); a.legend(fontsize=7)\n",
    "plt.tight_layout(); plt.savefig(f\"{FIG_DIR}/scalability.pdf\"); plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "291d0488",
   "metadata": {},
   "source": [
    "---\n",
    "## 7. Classical comparison (Sec. IV F) and Fig. 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "4eadfffc",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:38:36.176886Z",
     "iopub.status.busy": "2026-10-29T11:38:36.176551Z",
     "iopub.status.idle": "2026-10-29T11:38:38.344014Z",
     "shell.execute_reply": "2026-10-29T11:38:38.343281Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] classical Krylov support with 16 mat-vecs: size: 33   (paper: 33)\n",
      "[PASS] Krylov support equals the sampled set: True   (paper: True)\n",
      "[PASS] same fidelity to ten digits: 1   (paper: 1)\n",
      "[PASS] conjugate gradients: iterations to residual 1e-10: 34   (paper: 34)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1100x820 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "SECTION = \"7 classical comparison (IV F)\"\n",
    "S16 = sq.krylov_support(A_l, b_l, 16)\n",
    "check(\"classical Krylov support with 16 mat-vecs: size\", len(S16), 33)\n",
    "check(\"Krylov support equals the sampled set\", set(S16.tolist()) == set(C0.tolist()), True)\n",
    "check(\"same fidelity to ten digits\", round(F_l(S16), 10), round(m0[\"F\"], 10))\n",
    "res = []\n",
    "spla.cg(A_l, b_l, rtol=1e-10, callback=lambda xk: res.append(np.linalg.norm(A_l @ xk - b_l) / np.linalg.norm(b_l)))\n",
    "check(\"conjugate gradients: iterations to residual 1e-10\", len(res), 34)\n",
    "\n",
    "# Fig. 4 regenerated from the data of Secs. 3-5\n",
    "Rs = [2, 4, 8, 16, 32]\n",
    "fig, ax = plt.subplots(2, 2, figsize=(11, 8.2))\n",
    "a = ax[0, 0]\n",
    "a.plot(Rs, tab5.oracle, \"k-\", lw=3, alpha=.35, label=\"oracle (largest $|x_z|$)\")\n",
    "a.plot(Rs, tab5.greedy, \"s--\", c=\"#2ca02c\", label=\"classical greedy residual\")\n",
    "a.plot(Rs, tab5.SQD_without_supp_b, \"o-\", c=\"#1f77b4\", label=\"SQD, top-$R$ by frequency\")\n",
    "kr = [(len(sq.krylov_support(A_l, b_l, k)), F_l(sq.krylov_support(A_l, b_l, k))) for k in (1, 2, 4, 8, 16)]\n",
    "a.plot(*zip(*kr), \"^:\", c=\"#9467bd\", label=\"classical Krylov support $A^kb$\")\n",
    "a.plot(Rs, tab5.random_with_source, \"d-.\", c=\"#ff7f0e\", label=\"random, source included\")\n",
    "a.plot(Rs, tab5.random_without_source, \"x-\", c=\"#d62728\", label=\"random\")\n",
    "a.set_xscale(\"log\", base=2); a.set(xlabel=\"subspace size $R$\", ylabel=\"fidelity $F$\", title=\"(a) Selection strategies, $N=1024$\"); a.legend(fontsize=7.5)\n",
    "a = ax[0, 1]\n",
    "a.semilogy(list(cx_step), list(cx_step.values()), \"o-\", label=\"CNOTs per Trotter step\"); a.semilogy(t4.n, t4.L, \"s--\", label=\"Pauli terms $L$\")\n",
    "a.set(xlabel=\"qubits $n$\", title=\"(b) Circuit cost, screened Poisson\"); a.legend(fontsize=8)\n",
    "a = ax[1, 0]; xs = [max(p, 1e-4) for p in noise]\n",
    "a.semilogx(xs, noise_tab.R_mean, \"o-\", c=\"#1f77b4\"); a.set_ylabel(\"$R$\", color=\"#1f77b4\"); a.set_xlabel(\"readout bit-flip probability (0 plotted at $10^{-4}$)\")\n",
    "a2 = a.twinx(); a2.semilogy(xs, noise_tab.Anorm_max, \"s--\", c=\"#d62728\"); a2.set_ylabel(\"energy-norm error\", color=\"#d62728\"); a.set_title(\"(c) Readout noise\")\n",
    "a = ax[1, 1]\n",
    "a.loglog(shots_tab.index, shots_tab.rel_err_mean, \"o-\"); a.set(xlabel=\"shots per time point ($M=8$)\", ylabel=\"relative error\", title=\"(d) Shot budget\")\n",
    "a3 = a.twinx(); a3.semilogx(shots_tab.index, shots_tab.R_mean, \"s--\", c=\"gray\"); a3.set_ylabel(\"$R$\", color=\"gray\")\n",
    "for a in ax.ravel(): a.grid(alpha=.3)\n",
    "plt.tight_layout(); plt.savefig(f\"{FIG_DIR}/figure1.pdf\"); plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e02d655",
   "metadata": {},
   "source": [
    "---\n",
    "## 8. Summary of checks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "0857fd78",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:38:38.346430Z",
     "iopub.status.busy": "2026-10-29T11:38:38.346177Z",
     "iopub.status.idle": "2026-10-29T11:38:38.358131Z",
     "shell.execute_reply": "2026-10-29T11:38:38.356844Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "144 of 144 checks reproduce the paper   (total run time 571 s)\n",
      "                                passed  checks\n",
      "section                                       \n",
      "1 unit tests                        23      23\n",
      "2 4x4 example (IV A)                25      25\n",
      "3 localized (IV B)                  44      44\n",
      "4 noise, shots, Trotter (IV C)       9       9\n",
      "5 circuit cost, dense (IV D)        33      33\n",
      "6 scaling (IV E)                     6       6\n",
      "7 classical comparison (IV F)        4       4\n"
     ]
    }
   ],
   "source": [
    "summary = pd.DataFrame(CHECKS)\n",
    "n_ok = int(summary.ok.sum())\n",
    "print(f\"{n_ok} of {len(summary)} checks reproduce the paper   (total run time {time.time() - T_START:.0f} s)\")\n",
    "print(summary.groupby(\"section\").ok.agg([\"sum\", \"count\"]).rename(columns={\"sum\": \"passed\", \"count\": \"checks\"}))\n",
    "failed = summary[~summary.ok]\n",
    "if len(failed):\n",
    "    print(\"\\nNot reproduced:\"); print(failed.to_string(index=False))\n",
    "summary.to_csv(\"reproduction_checks.csv\", index=False)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/sqd_linsolve/requirements.txt <==
qiskit>=2.3
qiskit-aer>=0.17
numpy>=1.26
scipy>=1.11
matplotlib>=3.8
pandas>=2.0          # notebooks only
jinja2>=3.0          # notebooks only (pandas table styling)
qiskit-ibm-runtime>=0.40   # only needed for hardware runs


==> anc/sqd_linsolve/sqd_linsolve/__init__.py <==
"""
MIT License

Copyright (c) 2026 Taha Selim

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""


"""sqd_linsolve: sample-based (Krylov) quantum diagonalization for linear systems A x = b.

Companion code to T. Selim, "Extending Sample-based Quantum Diagonalization to
Systems of Linear Equations". Module layout:
  core      -- Pauli decomposition, time step, circuits, sampling, configuration set,
               Galerkin solve, metrics, and the end-to-end solver sqd_solve()
  backends  -- BackendRunner: noiseless simulator, noisy simulator, IBM hardware
  baselines -- classical reference strategies (Krylov support, greedy residual,
               oracle, random) and exact-propagator sampling emulation
  problems  -- test matrices used in the paper
  diagnostics -- circuit cost, Trotter infidelity, exact sampling, pooled standard error, TVD
"""
from .core import *
from .baselines import *
from .problems import *
from .diagnostics import *
from .backends import BackendRunner
__version__ = "1.1.0"


==> anc/sqd_linsolve/sqd_linsolve/backends.py <==
"""
MIT License

Copyright (c) 2026 Taha Selim

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

"""


"""Backend-agnostic execution: noiseless simulator, noisy simulator, IBM Quantum hardware."""
from qiskit import transpile

__all__ = ["BackendRunner"]


class BackendRunner:
    """mode = 'simulator' | 'noisy_simulator' | 'hardware'.
    Hardware access uses an authenticated QiskitRuntimeService; never hard-code tokens,
    e.g. QiskitRuntimeService(channel=..., token=os.environ["IBM_CLOUD_TOKEN"])."""

    def __init__(self, mode="simulator", noise_model=None, backend_name=None, service=None,
                 seed=None, optimization_level=1, dynamical_decoupling=False, twirling=False):
        self.mode, self.optimization_level = mode, optimization_level
        if mode in ("simulator", "noisy_simulator"):
            from qiskit_aer import AerSimulator
            if mode == "noisy_simulator" and noise_model is None:
                raise ValueError("noisy_simulator requires a NoiseModel")
            self.backend = AerSimulator(noise_model=noise_model, seed_simulator=seed)
        elif mode == "hardware":
            from qiskit_ibm_runtime import SamplerV2
            if service is None or backend_name is None:
                raise ValueError("hardware mode requires service and backend_name")
            self.backend = service.backend(backend_name)
            self.sampler = SamplerV2(mode=self.backend)
            self.sampler.options.dynamical_decoupling.enable = dynamical_decoupling
            self.sampler.options.twirling.enable_gates = twirling
            self.sampler.options.twirling.enable_measure = twirling
        else:
            raise ValueError(f"unknown mode {mode!r}")
        self.last_job_id = None

    def transpile(self, circuits):
        return transpile(circuits, self.backend, optimization_level=self.optimization_level)

    def run_batch(self, circuits, shots):
        """Submit all circuits as ONE job; return a list of counts dictionaries."""
        tq = self.transpile(circuits)
        if self.mode == "hardware":
            job = self.sampler.run(tq, shots=shots)
            self.last_job_id = job.job_id()
            res = job.result()
            return [res[i].data.meas.get_counts() for i in range(len(tq))]
        res = self.backend.run(tq, shots=shots).result()
        return [res.get_counts(i) for i in range(len(tq))]


==> anc/sqd_linsolve/sqd_linsolve/baselines.py <==
"""
MIT License

Copyright (c) 2026 Taha Selim

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""


"""Classical reference strategies and exact-propagator sampling emulation (Sec. "Results")."""
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla
from .core import galerkin

__all__ = ["exact_probs", "sample_counts", "krylov_support", "greedy_residual",
           "oracle_set", "random_set"]


def exact_probs(A, b, times):
    """Exact p(z|t_j) = |<z|exp(-iAt_j)|b>|^2 (idealized, Trotter-error-free sampling)."""
    A = sp.csc_matrix(A, dtype=complex)
    psi = np.asarray(b, dtype=complex) / np.linalg.norm(b)
    return [np.abs(spla.expm_multiply(-1j * A * t, psi)) ** 2 for t in times]


def sample_counts(probs_list, shots, rng, readout_flip=0.0, n=None):
    """Multinomial sampling of each p(z|t_j); optional independent bit-flip readout noise."""
    tot = np.zeros(len(probs_list[0]), dtype=np.int64)
    for p in probs_list:
        p = np.clip(p, 0, None); p = p / p.sum()
        idx = rng.choice(len(p), size=shots, p=p)
        if readout_flip > 0:
            flips = np.zeros(shots, dtype=np.int64)
            for q in range(n):
                flips |= (rng.random(shots) < readout_flip).astype(np.int64) << q
            idx = idx ^ flips
        tot += np.bincount(idx, minlength=len(p))
    return tot


def krylov_support(A, b, k):
    """supp(b) U supp(Ab) U ... U supp(A^k b): k sparse matrix-vector products."""
    A = sp.csr_matrix(A); v = np.asarray(b, dtype=float); S = set()
    for _ in range(k + 1):
        S |= set(np.flatnonzero(np.abs(v) > 1e-14).tolist()); v = A @ v
    return np.array(sorted(S))


def greedy_residual(A, b, R, seed=None):
    """Classical selected-CI-style selection: start from supp(b) (or `seed`) and repeatedly
    add the configuration with the largest |(b - A x_approx)_z|."""
    A = sp.csr_matrix(A)
    S = set(np.flatnonzero(np.abs(b) > 1e-14).tolist()) if seed is None else set(seed)
    while len(S) < R:
        x = galerkin(A, b, S); r = np.abs(b - A @ x); r[list(S)] = 0
        S.add(int(np.argmax(r)))
    return galerkin(A, b, S), np.array(sorted(S))


def oracle_set(x, R):
    return np.argsort(-np.abs(x))[:R]


def random_set(N, R, rng):
    return rng.choice(N, R, replace=False)


==> anc/sqd_linsolve/sqd_linsolve/core.py <==
"""
MIT License

Copyright (c) 2026 Taha Selim

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

"""


"""Core SQD pipeline for A x = b (Algorithm 1 and Steps 1-7 of Fig. 1 of the paper)."""
import numpy as np
import scipy.sparse as sp
from qiskit import QuantumCircuit
from qiskit.circuit.library import PauliEvolutionGate
from qiskit.quantum_info import SparsePauliOp
from qiskit.synthesis import LieTrotter

__all__ = ["pauli_op", "spectral_width_bound", "build_evolution_circuit",
           "sample_configurations", "configuration_set", "galerkin", "metrics", "sqd_solve"]


# ---------------- Step 1: Pauli decomposition ----------------
def pauli_op(A, atol=1e-12):
    """Exact Pauli decomposition A = sum_k c_k P_k (tensorized algorithm, O(N^2 log N)).
    Labels follow Qiskit's little-endian convention (rightmost character = qubit 0)."""
    A = A.toarray() if sp.issparse(A) else np.asarray(A)
    return SparsePauliOp.from_operator(A.astype(complex)).simplify(atol=atol)


# ---------------- Step 2: time grid ----------------
def spectral_width_bound(A, method="gershgorin", op=None):
    """Upper bound on lambda_max - lambda_min.
    'gershgorin': tight and cheap for sparse A (recommended).
    'pauli'     : 2 * sum_{P != I} |c_P| (looser; grows with the number of terms)."""
    if method == "pauli":
        op = pauli_op(A) if op is None else op
        n = op.num_qubits
        return 2.0 * sum(abs(c) for p, c in zip(op.paulis, op.coeffs) if str(p) != "I" * n)
    A = sp.csr_matrix(A)
    d = A.diagonal().real
    r = np.asarray(abs(A).sum(axis=1)).ravel() - np.abs(d)
    return float((d + r).max() - (d - r).min())


# ---------------- Step 3: circuits (state preparation + Trotterized evolution) ----------------
def build_evolution_circuit(op, b, t, trotter_steps, measure=True):
    """Prepare |b>/||b||, apply the S-step Lie-Trotter approximation of exp(-iAt), measure.
    Computational-basis sources are prepared with X gates (no generic state preparation)."""
    n = op.num_qubits
    b = np.asarray(b, dtype=complex)
    qc = QuantumCircuit(n)
    nz = np.flatnonzero(np.abs(b) > 1e-14)
    if len(nz) == 1:
        bits = [q for q in range(n) if (int(nz[0]) >> q) & 1]
        if bits:                      # b = |0...0> needs no X gate
            qc.x(bits)
    else:
        qc.initialize(b / np.linalg.norm(b), range(n))
    qc.append(PauliEvolutionGate(op, time=t, synthesis=LieTrotter(reps=trotter_steps)), range(n))
    if measure:
        qc.measure_all()
    return qc


# ---------------- Steps 4-5: run & sample, configuration set ----------------
def sample_configurations(op, b, times, shots, trotter_steps, runner):
    """Algorithm 1: build all M circuits, submit ONE batched job, return aggregated counts
    as an integer array indexed by computational basis state (length N)."""
    circuits = [build_evolution_circuit(op, b, t, trotter_steps) for t in times]
    counts = runner.run_batch(circuits, shots)
    agg = np.zeros(2 ** op.num_qubits, dtype=np.int64)
    for c in counts:
        for key, v in c.items():
            agg[int(key.replace(" ", ""), 2)] += v
    return agg


def configuration_set(counts, b, max_R=None):
    """Configuration set C (Eq. (config-set) of the paper) = observed configurations, always including supp(b).
    If max_R is given, keep supp(b) plus the most frequently observed configurations."""
    src = [int(i) for i in np.flatnonzero(np.abs(b) > 1e-14)]
    order = [int(i) for i in np.argsort(-counts, kind="stable") if counts[i] > 0]
    C = list(dict.fromkeys(src + order))
    if max_R is not None:
        C = C[:max(max_R, len(src))]
    return np.array(sorted(C))


# ---------------- Step 6: Galerkin solve ----------------
def galerkin(A, b, C, rcond=1e-10, tikhonov=None):
    """x_approx = P A_sub^{-1} P^T b (Step 6). SPD submatrices are solved directly;
    otherwise a spectral pseudo-inverse (or Tikhonov filter) is used (Step 6)."""
    C = np.array(sorted(set(int(i) for i in C)))
    A = sp.csr_matrix(A)
    As = A[C][:, C].toarray()
    bs = np.asarray(b)[C]
    lam, W = np.linalg.eigh(As)
    if lam.min() > rcond * max(1.0, abs(lam).max()):
        xs = np.linalg.solve(As, bs)
    else:
        if tikhonov is not None:
            f = lam / (lam ** 2 + tikhonov ** 2)
        else:
            f = np.where(np.abs(lam) > rcond * abs(lam).max(), 1.0 / np.where(lam == 0, 1, lam), 0.0)
        xs = W @ (f * (W.conj().T @ bs))
    x = np.zeros(A.shape[0], dtype=np.result_type(xs, float))
    x[C] = xs
    return x


# ---------------- Step 7: output metrics ----------------
def metrics(A, x_ref, x):
    """Fidelity and relative error (Eq. (metrics) of the paper), relative residual, energy-norm error."""
    A = sp.csr_matrix(A)
    nr, nx = np.linalg.norm(x_ref), np.linalg.norm(x)
    F = float(abs(np.vdot(x_ref / nr, x / nx)) ** 2) if nx > 0 else 0.0
    e = x_ref - x
    b = A @ x_ref
    return dict(F=F, rel_err=float(np.linalg.norm(e) / nr),
                residual=float(np.linalg.norm(A @ x - b) / np.linalg.norm(b)),
                Anorm=float(np.sqrt(abs(np.vdot(e, A @ e))) / np.sqrt(abs(np.vdot(x_ref, A @ x_ref)))))


# ---------------- end-to-end solver ----------------
def sqd_solve(A, b, runner, M=8, dt=None, shots=2000, trotter_steps=1, max_R=None):
    """Full pipeline. dt defaults to pi / (Gershgorin bound on the spectral width)."""
    op = pauli_op(A)
    if dt is None:
        dt = np.pi / spectral_width_bound(A)
    times = dt * np.arange(1, M + 1)
    counts = sample_configurations(op, b, times, shots, trotter_steps, runner)
    C = configuration_set(counts, b, max_R)
    x = galerkin(A, b, C)
    return x, dict(R=len(C), N=len(b), C=C, counts=counts, L=len(op), K=len(op), dt=dt, times=times)


==> anc/sqd_linsolve/sqd_linsolve/diagnostics.py <==
"""
MIT License

Copyright (c) 2026 Taha Selim

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

"""


"""Diagnostics used in the paper: circuit cost, Trotter accuracy, exact-propagator sampling,
and the statistics of Sec. "Validation on simulator and hardware" (pooled standard error, TVD)."""
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla
from qiskit import transpile
from qiskit.quantum_info import Statevector

from .core import build_evolution_circuit
from .baselines import exact_probs, sample_counts

__all__ = ["BASIS_GATES", "circuit_cost", "trotter_infidelity", "choose_trotter_steps",
           "sample_exact", "pooled_sigma", "tvd", "shot_noise_tvd", "counts_per_time"]

BASIS_GATES = ["cx", "rz", "sx", "x"]


def circuit_cost(op, b, t, trotter_steps, optimization_level=1, seed_transpiler=1):
    """(CNOT count, depth) of the measured circuit after transpilation to {CX, RZ, SX, X}."""
    qc = transpile(build_evolution_circuit(op, b, t, trotter_steps), basis_gates=BASIS_GATES,
                   optimization_level=optimization_level, seed_transpiler=seed_transpiler)
    return qc.count_ops().get("cx", 0), qc.depth()


def trotter_infidelity(op, A, b, t, trotter_steps):
    """1 - |<psi_exact(t)|psi_Trotter(t)>|^2. The circuit is transpiled (optimization level 0)
    so that the Lie-Trotter synthesis is applied gate by gate."""
    qc = transpile(build_evolution_circuit(op, b, t, trotter_steps, measure=False),
                   basis_gates=BASIS_GATES, optimization_level=0)
    sv = Statevector(qc).data
    psi0 = np.asarray(b, complex) / np.linalg.norm(b)
    ex = spla.expm_multiply(-1j * sp.csc_matrix(A, dtype=complex) * t, psi0)
    return float(1 - abs(np.vdot(ex, sv)) ** 2)


def choose_trotter_steps(op, A, b, t_max, tol=1e-2, s_max=64):
    """Smallest S = 1, 2, 4, ... with Trotter infidelity below tol at t_max (capped at s_max).
    Returns (S, infidelity)."""
    S = 1
    while True:
        inf = trotter_infidelity(op, A, b, t_max, S)
        if inf < tol or S >= s_max:
            return S, inf
        S *= 2


def sample_exact(A, b, times, shots, seed=0, readout_flip=0.0):
    """Aggregated counts from the exact distributions p(z|t_j) (no circuits, no Trotter error)."""
    n = int(np.log2(len(b)))
    return sample_counts(exact_probs(A, b, times), shots, np.random.default_rng(seed),
                         readout_flip=readout_flip, n=n)


def pooled_sigma(P, shots):
    """Standard error of the pooled estimate p_agg_hat for M independent circuits with
    exact distributions P (shape (M, N)): sigma_z = sqrt(sum_j p_j (1 - p_j)) / (M sqrt(shots))."""
    P = np.asarray(P)
    return np.sqrt((P * (1 - P)).sum(0)) / (P.shape[0] * np.sqrt(shots))


def tvd(p, q):
    """Total variation distance 1/2 sum_z |p(z) - q(z)|."""
    return 0.5 * float(np.abs(np.asarray(p) - np.asarray(q)).sum())


def shot_noise_tvd(sigma):
    """Expected TVD of an ideal sampler: 1/2 sqrt(2/pi) sum_z sigma_z."""
    return 0.5 * np.sqrt(2 / np.pi) * float(np.sum(sigma))


def counts_per_time(counts_list, N):
    """List of Qiskit counts dictionaries -> (M, N) integer array."""
    out = np.zeros((len(counts_list), N), dtype=np.int64)
    for j, c in enumerate(counts_list):
        for key, v in c.items():
            out[j, int(key.replace(" ", ""), 2)] += v
    return out


==> anc/sqd_linsolve/sqd_linsolve/problems.py <==
"""
MIT License

Copyright (c) 2026 Taha Selim

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

"""


"""Test matrices used in the paper."""
import numpy as np
import scipy.sparse as sp

__all__ = ["paper_4x4", "screened_poisson", "screened_poisson_system", "random_spd",
           "random_spd_point", "hidden_block_spd"]


def paper_4x4():
    A = np.array([[5, 3, 1, -2], [3, 5, 2, -1], [1, 2, 5, -3], [-2, -1, -3, 5]], float)
    return A, np.array([0, 0, 0, 1.0])


def screened_poisson(n, mu):
    """A = -Delta_h + mu I (Dirichlet), N = 2^n, as a sparse matrix."""
    N = 2 ** n; off = -np.ones(N - 1)
    return sp.diags([off, (2 + mu) * np.ones(N), off], [-1, 0, 1], format="csr")


def screened_poisson_system(N, mu=0.5):
    """Screened Poisson system of Secs. "Localized problems" and "Scaling with the matrix dimension":
    A = -Delta_h + mu I (N = 2^n) and a point source b = |N/2>."""
    n = int(np.log2(N))
    b = np.zeros(N); b[N // 2] = 1.0
    return screened_poisson(n, mu), b


def random_spd(N):
    """Single dense random SPD instance A = Q Q^T + N I with a dense b, Q_ij, b_i ~ U[0,1), seed N
    (the ensemble of Table "dense" is generated in tests/t8.py)."""
    np.random.seed(N); Q = np.random.rand(N, N)
    return Q @ Q.T + N * np.eye(N), np.random.rand(N)


def random_spd_point(N, seed=None):
    """Dense random SPD matrix A = Q Q^T + N I with a point source b = |0...0> (scaling test,
    Fig. "scalability"); Q_ij ~ U[0,1) from numpy.random.default_rng(N if seed is None else seed)."""
    rng = np.random.default_rng(N if seed is None else seed); Q = rng.random((N, N))
    b = np.zeros(N); b[0] = 1.0
    return Q @ Q.T + N * np.eye(N), b


def hidden_block_spd(n=4, seed=7):
    """Reducible SPD matrix with two interleaved blocks (Proposition 1 test)."""
    rng = np.random.default_rng(seed); N = 2 ** n; h = N // 2
    Q1, Q2 = rng.random((h, h)), rng.random((h, h))
    B = np.zeros((N, N)); B[:h, :h] = Q1 @ Q1.T + h * np.eye(h); B[h:, h:] = Q2 @ Q2.T + h * np.eye(h)
    perm = rng.permutation(N); A = B[np.ix_(perm, perm)]
    src = int(np.flatnonzero(perm < h)[0]); b = np.zeros(N); b[src] = 1.0
    return A, b, perm


==> anc/sqd_linsolve/tests/common.py <==
"""Shim: expose the sqd_linsolve package under the names used by the test scripts."""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), ".."))
import numpy as np, scipy.linalg as sl, scipy.sparse as sp          # noqa: F401
from sqd_linsolve.core import pauli_op, galerkin, metrics           # noqa: F401
from sqd_linsolve.baselines import exact_probs, sample_counts, greedy_residual, krylov_support  # noqa: F401
from sqd_linsolve.problems import screened_poisson, random_spd, hidden_block_spd, paper_4x4     # noqa: F401


==> anc/sqd_linsolve/tests/make_figure.py <==
"""Figure 4 of the paper from t3.json, t4.json, t5.json."""
import json, matplotlib; matplotlib.use("Agg"); import matplotlib.pyplot as plt
t3 = json.load(open("t3.json")); t5 = json.load(open("t5.json")); t4 = json.load(open("t4.json"))
fig, ax = plt.subplots(2, 2, figsize=(11, 8.2)); Rs = [2, 4, 8, 16, 32]; g = lambda d: [d[str(R)] for R in Rs]
a = ax[0, 0]
a.plot(Rs, g(t3["oracle_R"]), "k-", lw=3, alpha=.35, label="oracle (largest $|x_z|$)")
a.plot(Rs, g(t3["greedy_residual_classical"]), "s--", c="#2ca02c", label="classical greedy residual")
a.plot(Rs, g(t3["M8"]["top_R"]), "o-", c="#1f77b4", label="SQD, top-$R$ by frequency")
kr = t3["classical_krylov_support_k"]; a.plot([kr[k]["R"] for k in kr], [kr[k]["F"] for k in kr], "^:", c="#9467bd", label="classical Krylov support $A^kb$")
a.plot(Rs, g(t3["random_R_containing_source"]), "d-.", c="#ff7f0e", label="random, source included")
a.plot(Rs, g(t3["random_R"]), "x-", c="#d62728", label="random")
a.set_xscale("log", base=2); a.set_xlabel("subspace size $R$"); a.set_ylabel("fidelity $F$"); a.set_title("(a) Selection strategies, $N=1024$"); a.legend(fontsize=7.5); a.grid(alpha=.3)
a = ax[0, 1]; c = t5["circuit_cost_one_step"]
a.semilogy([int(k) for k in c], [c[k]["cx_per_step"] for k in c], "o-", label="CNOTs per Trotter step")
a.semilogy([r["n"] for r in t4], [r["K"] for r in t4], "s--", label="Pauli terms $L$")
a.set_xlabel("qubits $n$"); a.set_title("(b) Circuit cost, screened Poisson"); a.legend(fontsize=8); a.grid(alpha=.3, which="both")
a = ax[1, 0]; nz = t5["T5_readout_noise"]; xs = [max(float(k), 1e-4) for k in nz]
a.semilogx(xs, [nz[k]["R_untrunc"] for k in nz], "o-", c="#1f77b4"); a.set_ylabel("$R$", color="#1f77b4")
a.set_xlabel("readout bit-flip probability (0 plotted at $10^{-4}$)")
a2 = a.twinx(); a2.semilogy(xs, [nz[k]["Anorm_err_untrunc"] for k in nz], "s--", c="#d62728"); a2.set_ylabel("energy-norm error", color="#d62728")
a.set_title("(c) Readout noise"); a.grid(alpha=.3)
a = ax[1, 1]; sh = t5["T6_shots"]; s = [int(k) for k in sh]
a.loglog(s, [sh[k]["rel_err"] for k in sh], "o-"); a.set_xlabel("shots per time point ($M=8$)"); a.set_ylabel("relative error")
a3 = a.twinx(); a3.semilogx(s, [sh[k]["R"] for k in sh], "s--", c="gray"); a3.set_ylabel("$R$", color="gray")
a.set_title("(d) Shot budget"); a.grid(alpha=.3, which="both")
plt.tight_layout(); plt.savefig("figure1.pdf"); plt.savefig("figure1.png", dpi=160)


==> anc/sqd_linsolve/tests/t1.json <==
{
 "gates": {
  "1": {
   "cx_per_circuit": 7,
   "depth": 27,
   "max_trotter_infidelity": 1.1102230246251565e-15
  },
  "4": {
   "cx_per_circuit": 25,
   "depth": 81,
   "max_trotter_infidelity": 1.1102230246251565e-15
  }
 },
 "counts": {
  "00": 5051,
  "01": 4270,
  "10": 4122,
  "11": 2557
 },
 "metrics": {
  "F": 1.0,
  "rel_err": 0.0,
  "residual": 6.280369834735101e-16,
  "Anorm": 0.0
 }
}

==> anc/sqd_linsolve/tests/t1.py <==
import numpy as np, json
from qiskit import QuantumCircuit, transpile
from qiskit.circuit.library import PauliEvolutionGate
from qiskit.synthesis import LieTrotter
from qiskit.quantum_info import Statevector
from qiskit_aer import AerSimulator
from common import *
A=np.array([[5,3,1,-2],[3,5,2,-1],[1,2,5,-3],[-2,-1,-3,5]],float); b=np.array([0,0,0,1.])
op=pauli_op(A); print("Pauli terms (qiskit little-endian labels):", [(str(l),round(c.real,6)) for l,c in zip(op.paulis,op.coeffs)])
M,tmax,shots=8,2.0,2000; times=np.linspace(tmax/M,tmax,M)
def circ(t,S,measure=True):
    qc=QuantumCircuit(2); qc.initialize(b/np.linalg.norm(b),[0,1])
    qc.append(PauliEvolutionGate(op,time=t,synthesis=LieTrotter(reps=S)),[0,1])
    if measure: qc.measure_all()
    return qc
basis=['cx','rz','sx','x']
res={}
for S in [1,4]:
    tq=[transpile(circ(t,S),basis_gates=basis,optimization_level=1,seed_transpiler=1) for t in times]
    cx=[c.count_ops().get('cx',0) for c in tq]; dp=[c.depth() for c in tq]
    # Trotter accuracy vs exact
    inf=[1-abs(np.vdot(Statevector(circ(t,S,False)).data, sl.expm(-1j*A*t)@b))**2 for t in times]
    res[S]=dict(cx_per_circuit=max(cx),depth=max(dp),max_trotter_infidelity=float(max(inf)))
print("gate counts / Trotter accuracy:", res)
sim=AerSimulator(seed_simulator=42)
tq=transpile([circ(t,4) for t in times],sim)
out=sim.run(tq,shots=shots).result()
agg={}
for i in range(M):
    for k,v in out.get_counts(i).items(): agg[int(k,2)]=agg.get(int(k,2),0)+v
C=sorted(agg); x=np.linalg.solve(A,b); xa=galerkin(A,b,C)
print("aggregated counts:", {format(k,'02b'):agg[k] for k in C}, " R =",len(C))
m=metrics(A,x,xa); m['residual']=float(np.linalg.norm(A@xa-b)); print("metrics:", m)
json.dump(dict(gates=res,counts={format(k,'02b'):agg[k] for k in C},metrics=m),open('t1.json','w'),indent=1)


==> anc/sqd_linsolve/tests/t2a.json <==
{
 "N": 16,
 "krylov_support": 8,
 "exact_dynamics": {
  "R": 8,
  "inside_SK": true,
  "F": 0.9999999999999998,
  "rel_err": 4.1567265425773174e-17,
  "residual": 6.434865484555646e-17,
  "Anorm": 4.7216205099642604e-17
 },
 "K": 136,
 "trotter_S2": {
  "R": 16,
  "spurious_outside_SK": 8,
  "sec": 1.2,
  "F": 0.9999999999999998,
  "rel_err": 0.0,
  "residual": 0.0,
  "Anorm": 0.0
 },
 "trotter_S8": {
  "R": 16,
  "spurious_outside_SK": 8,
  "sec": 3.3,
  "F": 0.9999999999999998,
  "rel_err": 0.0,
  "residual": 0.0,
  "Anorm": 0.0
 }
}

==> anc/sqd_linsolve/tests/t2a.py <==
import numpy as np, json, warnings, time; warnings.filterwarnings('ignore')
from qiskit import QuantumCircuit, transpile
from qiskit.circuit.library import PauliEvolutionGate
from qiskit.synthesis import LieTrotter
from qiskit_aer import AerSimulator
from common import *
rng=np.random.default_rng(7)
n=4; N=16; h=N//2
Q1=rng.random((h,h)); Q2=rng.random((h,h))
B=np.zeros((N,N)); B[:h,:h]=Q1@Q1.T+h*np.eye(h); B[h:,h:]=Q2@Q2.T+h*np.eye(h)
perm=rng.permutation(N); A=B[np.ix_(perm,perm)]
src=int(np.where(perm<h)[0][0]); b=np.zeros(N); b[src]=1.0; x=np.linalg.solve(A,b)
SK=set(); v=b.copy()
for k in range(N): SK|=set(np.nonzero(np.abs(v)>1e-12)[0]); v=A@v
lam=np.linalg.eigvalsh(A); dt=np.pi/(lam[-1]-lam[0]); M=8; times=dt*np.arange(1,M+1)
cnt=sample_counts(exact_probs(A,b,times),2000,rng); C=np.nonzero(cnt)[0]
res=dict(N=N,krylov_support=len(SK),exact_dynamics=dict(R=int(len(C)),inside_SK=bool(set(C)<=SK),**metrics(A,x,galerkin(A,b,C))))
op=pauli_op(A); res['K']=len(op); sim=AerSimulator(seed_simulator=3)
for S in [2,8]:
    t0=time.time(); qcs=[]
    for t in times:
        qc=QuantumCircuit(n); qc.x([q for q in range(n) if (src>>q)&1])
        qc.append(PauliEvolutionGate(op,time=t,synthesis=LieTrotter(reps=S)),range(n)); qc.measure_all(); qcs.append(qc)
    r=sim.run(transpile(qcs,sim),shots=2000).result(); agg=set()
    for i in range(M): agg|={int(k,2) for k in r.get_counts(i)}
    Ct=sorted(agg); res[f'trotter_S{S}']=dict(R=len(Ct),spurious_outside_SK=len(set(Ct)-SK),sec=round(time.time()-t0,1),**metrics(A,x,galerkin(A,b,Ct)))
print(json.dumps(res,indent=0)); json.dump(res,open('t2a.json','w'),indent=1)


==> anc/sqd_linsolve/tests/t2b.json <==
{
 "prop2": {
  "trials": 2000,
  "violations": 0
 },
 "prop3": {
  "max_dev": 0.0008126007107523148,
  "Bhatt_pbar_vs_x": 0.5728070569970592
 }
}

==> anc/sqd_linsolve/tests/t2b.py <==
import numpy as np, json, warnings; warnings.filterwarnings('ignore')
from common import *
rng=np.random.default_rng(7); out={}
N=32; Q=rng.random((N,N)); A=Q@Q.T+N*np.eye(N); b=rng.random(N); x=np.linalg.solve(A,b); viol=0; trials=2000
for _ in range(trials):
    Csz=rng.integers(2,N-1); C=rng.choice(N,Csz,replace=False)
    extra=rng.choice(np.setdiff1d(np.arange(N),C),rng.integers(1,N-Csz+1),replace=False)
    viol+= metrics(A,x,galerkin(A,b,np.r_[C,extra]))['Anorm']>metrics(A,x,galerkin(A,b,C))['Anorm']+1e-12
out['prop2']=dict(trials=trials,violations=int(viol))
N=8; Q=rng.random((N,N)); A=Q@Q.T+N*np.eye(N); b=rng.random(N); b/=np.linalg.norm(b)
lam,V=np.linalg.eigh(A); beta=V.T@b; pbar=(V**2)@(beta**2)
ts=rng.uniform(0,5000,20000); pavg=np.mean(np.abs((V*beta)@np.exp(-1j*np.outer(lam,ts)))**2,axis=1)
xs=V@(beta/lam); xs=xs**2/np.sum(xs**2)
out['prop3']=dict(max_dev=float(np.max(np.abs(pavg-pbar))),Bhatt_pbar_vs_x=float(np.sum(np.sqrt(pbar*xs))**2))
print(out); json.dump(out,open('t2b.json','w'),indent=1)


==> anc/sqd_linsolve/tests/t3.json <==
{
 "N": 1024,
 "mu": 0.5,
 "participation_ratio": 2.450980392156863,
 "M8": {
  "t_max": 6.283185307179586,
  "R_observed": 33,
  "untruncated": {
   "F": 0.9999999998835851,
   "rel_err": 1.0789593224880824e-05,
   "residual": 1.0789593218160835e-05,
   "Anorm": 1.0789593218474852e-05
  },
  "spread": 33,
  "top_R": {
   "2": 0.0,
   "4": 0.9306902925616677,
   "8": 0.9952382354412777,
   "16": 0.9999809342503959,
   "32": 0.9999999997089617
  }
 },
 "M32": {
  "t_max": 25.132741228718345,
  "R_observed": 111,
  "untruncated": {
   "F": 1.0000000000000004,
   "rel_err": 1.962615573354717e-17,
   "residual": 1.962615573354719e-17,
   "Anorm": 1.9626155733547187e-17
  },
  "spread": 111,
  "top_R": {
   "2": 0.0,
   "4": 0.9306902925616677,
   "8": 0.9952382354412777,
   "16": 0.9999809342503959,
   "32": 0.9999999990541255
  }
 },
 "random_R": {
  "2": 0.0,
  "4": 0.0,
  "8": 0.0,
  "16": 0.012000000000000002,
  "32": 0.0
 },
 "random_R_containing_source": {
  "2": 0.6000000000000001,
  "4": 0.6000000000000001,
  "8": 0.6000000000000001,
  "16": 0.602896551724138,
  "32": 0.6145078369905957
 },
 "oracle_R": {
  "2": 0.7448275862068964,
  "4": 0.9306902925616677,
  "8": 0.9952382354412777,
  "16": 0.9999809342503959,
  "32": 0.9999999997089617
 },
 "greedy_residual_classical": {
  "2": 0.7448275862068964,
  "4": 0.9306902925616677,
  "8": 0.9952382354412777,
  "16": 0.9999809342503959,
  "32": 0.9999999997089617
 },
 "classical_krylov_support_k": {
  "1": {
   "R": 3,
   "F": 0.8909090909090912
  },
  "2": {
   "R": 5,
   "F": 0.9708766716196133
  },
  "4": {
   "R": 9,
   "F": 0.9980719626898724
  },
  "8": {
   "R": 17,
   "F": 0.9999923720177029
  },
  "16": {
   "R": 33,
   "F": 0.9999999998835851
  }
 },
 "CG_iterations_1e-10": 34
}

==> anc/sqd_linsolve/tests/t3.py <==
import numpy as np, json, warnings; warnings.filterwarnings('ignore')
from common import *
rng=np.random.default_rng(11)
n=10; N=2**n; mu=0.5; A=screened_poisson(n,mu); b=np.zeros(N); src=N//2; b[src]=1.0
x=np.linalg.solve(A.toarray(),b); xh=x/np.linalg.norm(x); PR=1/np.sum(xh**4)
dt=np.pi/4.0; shots=2000; out=dict(N=N,mu=mu,participation_ratio=float(PR))
Rs=[2,4,8,16,32]
for M in [8,32]:
    times=dt*np.arange(1,M+1); P=exact_probs(A,b,times); cnt=sample_counts(P,shots,rng)
    obs=np.nonzero(cnt)[0]; order=np.argsort(-cnt)
    d=dict(t_max=float(times[-1]),R_observed=int(len(obs)),untruncated=metrics(A,x,galerkin(A,b,obs)),
           spread=int(obs.max()-obs.min()+1))
    d['top_R']={R:metrics(A,x,galerkin(A,b,order[:R]))['F'] for R in Rs}
    out[f'M{M}']=d
out['random_R']={R:float(np.mean([metrics(A,x,galerkin(A,b,rng.choice(N,R,replace=False)))['F'] for _ in range(50)])) for R in Rs}
out['random_R_containing_source']={R:float(np.mean([metrics(A,x,galerkin(A,b,np.r_[src,rng.choice(np.setdiff1d(np.arange(N),[src]),R-1,replace=False)]))['F'] for _ in range(50)])) for R in Rs}
out['oracle_R']={R:metrics(A,x,galerkin(A,b,np.argsort(-np.abs(x))[:R]))['F'] for R in Rs}
out['greedy_residual_classical']={R:metrics(A,x,greedy_residual(A,b,R,[src])[0])['F'] for R in Rs}
kry={}
for k in [1,2,4,8,16]:
    S=np.arange(max(0,src-k),min(N,src+k+1)); kry[k]=dict(R=len(S),F=metrics(A,x,galerkin(A,b,S))['F'])
out['classical_krylov_support_k']=kry
# CG cost to e<1e-8
it=[0]; import scipy.sparse.linalg as spla
spla.cg(A,b,rtol=1e-10,callback=lambda xk: it.__setitem__(0,it[0]+1)); out['CG_iterations_1e-10']=it[0]
print(json.dumps(out,indent=1)); json.dump(out,open('t3.json','w'),indent=1)


==> anc/sqd_linsolve/tests/t4.json <==
[
 {
  "n": 2,
  "N": 4,
  "K": 4,
  "max_weight": 2,
  "true_width": 3.236067977499789,
  "bound_2sum": 4.0
 },
 {
  "n": 3,
  "N": 8,
  "K": 8,
  "max_weight": 3,
  "true_width": 3.7587704831436364,
  "bound_2sum": 6.0
 },
 {
  "n": 4,
  "N": 16,
  "K": 16,
  "max_weight": 4,
  "true_width": 3.931892398735608,
  "bound_2sum": 8.0
 },
 {
  "n": 5,
  "N": 32,
  "K": 32,
  "max_weight": 5,
  "true_width": 3.981887690292339,
  "bound_2sum": 10.0
 },
 {
  "n": 6,
  "N": 64,
  "K": 64,
  "max_weight": 6,
  "true_width": 3.995328907329307,
  "bound_2sum": 12.0
 },
 {
  "n": 7,
  "N": 128,
  "K": 128,
  "max_weight": 7,
  "true_width": 3.998813879380557,
  "bound_2sum": 14.0
 },
 {
  "n": 8,
  "N": 256,
  "K": 256,
  "max_weight": 8,
  "true_width": 3.99970114667893,
  "bound_2sum": 16.0
 },
 {
  "n": 9,
  "N": 512,
  "K": 512,
  "max_weight": 9,
  "true_width": 3.9999249944062103,
  "bound_2sum": 18.0
 },
 {
  "n": 10,
  "N": 1024,
  "K": 1024,
  "max_weight": 10,
  "true_width": 3.9999812119515994,
  "bound_2sum": 20.0
 }
]

==> anc/sqd_linsolve/tests/t4.py <==
import numpy as np, json, warnings; warnings.filterwarnings('ignore')
from common import *
rows=[]
for n in range(2,11):
    A=screened_poisson(n,0.5).toarray(); op=pauli_op(A); lam=np.linalg.eigvalsh(A)
    nonI=[abs(c) for l,c in zip(op.paulis,op.coeffs) if str(l)!='I'*n]
    rows.append(dict(n=n,N=2**n,K=len(op),max_weight=max(sum(ch!='I' for ch in str(l)) for l in op.paulis),
                     true_width=float(lam[-1]-lam[0]),bound_2sum=float(2*sum(nonI)))); print(rows[-1])
json.dump(rows,open('t4.json','w'),indent=1)


==> anc/sqd_linsolve/tests/t5.json <==
{
 "T5_readout_noise": {
  "0.0": {
   "R_untrunc": 32.8,
   "Anorm_err_untrunc": 2.1579186435065595e-05,
   "F_top16": 0.9999809342503958,
   "F_top16_with_source": 0.9999694998799674
  },
  "0.001": {
   "R_untrunc": 103.2,
   "Anorm_err_untrunc": 8.52992239942077e-06,
   "F_top16": 0.9999763605022245,
   "F_top16_with_source": 0.9999694998799674
  },
  "0.01": {
   "R_untrunc": 214.0,
   "Anorm_err_untrunc": 5.2683560638617535e-09,
   "F_top16": 0.9999786473763101,
   "F_top16_with_source": 0.9999694998799674
  },
  "0.05": {
   "R_untrunc": 519.4,
   "Anorm_err_untrunc": 2.328306436538961e-10,
   "F_top16": 0.9999786473763101,
   "F_top16_with_source": 0.9999694998799674
  }
 },
 "T6_shots": {
  "20": {
   "R": 24.4,
   "F": 0.9999998450293974,
   "rel_err": 0.0003680164894096613,
   "source_captured_frac": 1.0
  },
  "100": {
   "R": 29.0,
   "F": 0.9999999943655025,
   "rel_err": 6.577349669664911e-05,
   "source_captured_frac": 1.0
  },
  "500": {
   "R": 31.0,
   "F": 0.9999999991850927,
   "rel_err": 2.766704205207168e-05,
   "source_captured_frac": 1.0
  },
  "2000": {
   "R": 32.8,
   "F": 0.9999999997089617,
   "rel_err": 1.7059844813975056e-05,
   "source_captured_frac": 1.0
  },
  "20000": {
   "R": 35.4,
   "F": 0.9999999999752619,
   "rel_err": 4.85531694912326e-06,
   "source_captured_frac": 1.0
  }
 },
 "circuit_cost_one_step": {
  "3": {
   "K": 8,
   "cx_per_step": 20,
   "depth": 46
  },
  "4": {
   "K": 16,
   "cx_per_step": 60,
   "depth": 117
  },
  "5": {
   "K": 32,
   "cx_per_step": 148,
   "depth": 268
  },
  "6": {
   "K": 64,
   "cx_per_step": 332,
   "depth": 579
  },
  "7": {
   "K": 128,
   "cx_per_step": 708,
   "depth": 1210
  }
 }
}

==> anc/sqd_linsolve/tests/t5.py <==
import numpy as np, json, warnings; warnings.filterwarnings('ignore')
from qiskit import QuantumCircuit, transpile
from qiskit.circuit.library import PauliEvolutionGate
from qiskit.synthesis import LieTrotter
from common import *
rng=np.random.default_rng(5); out={}
n=10; N=2**n; mu=0.5; A=screened_poisson(n,mu); b=np.zeros(N); src=N//2; b[src]=1.0
x=np.linalg.solve(A.toarray(),b); dt=np.pi/4; M=8; times=dt*np.arange(1,M+1); P=exact_probs(A,b,times)
# T5 noise: independent readout bit flips
noise={}
for pf in [0.0,1e-3,1e-2,5e-2]:
    r=[]
    for rep in range(5):
        cnt=sample_counts(P,2000,rng,readout_flip=pf,n=n); obs=np.nonzero(cnt)[0]; order=np.argsort(-cnt)
        top=list(order[:16]); topS=list(dict.fromkeys([src]+list(order[:15])))
        r.append((len(obs),metrics(A,x,galerkin(A,b,obs))['Anorm'],metrics(A,x,galerkin(A,b,top))['F'],metrics(A,x,galerkin(A,b,topS))['F']))
    r=np.array(r); noise[pf]=dict(R_untrunc=float(r[:,0].mean()),Anorm_err_untrunc=float(r[:,1].max()),F_top16=float(r[:,2].mean()),F_top16_with_source=float(r[:,3].mean()))
out['T5_readout_noise']=noise; print("T5:",json.dumps(noise,indent=0))
# T6 shot budget (untruncated)
shotsres={}
for s in [20,100,500,2000,20000]:
    rr=[]
    for rep in range(5):
        obs=np.nonzero(sample_counts(P,s,rng))[0]; m=metrics(A,x,galerkin(A,b,obs)); rr.append((len(obs),m['F'],m['rel_err'],src in set(obs)))
    rr=np.array(rr,dtype=float); shotsres[s]=dict(R=float(rr[:,0].mean()),F=float(rr[:,1].mean()),rel_err=float(rr[:,2].mean()),source_captured_frac=float(rr[:,3].mean()))
out['T6_shots']=shotsres; print("T6:",json.dumps(shotsres,indent=0))
# circuit cost of ONE Trotter step for the screened-Poisson class
cost={}
for nn in range(3,8):
    op=pauli_op(screened_poisson(nn,mu).toarray())
    qc=QuantumCircuit(nn); qc.append(PauliEvolutionGate(op,time=0.1,synthesis=LieTrotter(reps=1)),range(nn))
    tq=transpile(qc,basis_gates=['cx','rz','sx','x'],optimization_level=1,seed_transpiler=1)
    cost[nn]=dict(K=len(op),cx_per_step=tq.count_ops().get('cx',0),depth=tq.depth())
out['circuit_cost_one_step']=cost; print("cost:",cost)
json.dump(out,open('t5.json','w'),indent=1)


==> anc/sqd_linsolve/tests/t7.json <==
{
 "4": {
  "infidelity": 0.9955945005381939,
  "total_cx": 1328
 },
 "16": {
  "infidelity": 0.045612343246216325,
  "total_cx": 5312
 },
 "64": {
  "infidelity": 0.002457307062615488,
  "total_cx": 21248
 },
 "256": {
  "infidelity": 0.00015203049773437893,
  "total_cx": 84992
 }
}

==> anc/sqd_linsolve/tests/t7.py <==
import numpy as np, json, scipy.linalg as sl, warnings; warnings.filterwarnings('ignore')
from common import *
n=6; N=64; A=screened_poisson(n,0.5).toarray(); op=pauli_op(A)
mats=[(c.real,p.to_matrix()) for p,c in zip(op.paulis,op.coeffs)]
b=np.zeros(N); b[N//2]=1; t=2*np.pi; exact=sl.expm(-1j*A*t)@b; res={}
for S in [4,16,64,256]:
    step=np.eye(N,dtype=complex)
    for c,P in mats: step=step@sl.expm(-1j*c*P*t/S)
    psi=np.linalg.matrix_power(step,S)@b
    res[S]=dict(infidelity=float(1-abs(np.vdot(exact,psi))**2),total_cx=332*S); print(S,res[S])
json.dump(res,open('t7.json','w'),indent=1)


==> anc/sqd_linsolve/tests/t8.json <==
{
 "R": 8,
 "NSEEDS": 30,
 "ensemble": {
  "16": {
   "dl": {
    "mean": 65.69104437269885,
    "std": 5.791158035039573,
    "min": 56.30532512003607,
    "max": 74.85043470968668
   },
   "grid": {
    "mean": 5.22752721439203,
    "std": 0.46084571375144795,
    "min": 4.4806354076250035,
    "max": 5.956408338311906
   },
   "t_nyq_max": {
    "mean": 0.38551603477318075,
    "std": 0.03444048539436293,
    "min": 0.33577281583196766,
    "max": 0.44636526252425346
   },
   "exact_paper_grid": {
    "mean": 0.46144076076446533,
    "std": 0.12883964833170772,
    "min": 0.21100213113851723,
    "max": 0.7686098619175487
   },
   "exact_nyquist": {
    "mean": 0.6831929273436561,
    "std": 0.14063725402604035,
    "min": 0.3839431373025717,
    "max": 0.9083276317371437
   },
   "random": {
    "mean": 0.4696917192881203,
    "std": 0.009390280511914657,
    "min": 0.4483213562696787,
    "max": 0.48650842944814493
   },
   "oracle": {
    "mean": 0.8802501141809859,
    "std": 0.0498970873157392,
    "min": 0.7555479832573987,
    "max": 0.9424275237520413
   },
   "greedy": {
    "mean": 0.8811864120260872,
    "std": 0.048364724138733946,
    "min": 0.7478314151356682,
    "max": 0.9424275237520413
   },
   "L": 136
  },
  "32": {
   "dl": {
    "mean": 262.47515301552596,
    "std": 9.263500443474465,
    "min": 245.00494244226752,
    "max": 280.61711471164267
   },
   "grid": {
    "mean": 20.887109020611273,
    "std": 0.737165942956463,
    "min": 19.49687383581609,
    "max": 22.33080046127168
   },
   "t_nyq_max": {
    "mean": 0.0958690734626705,
    "std": 0.0034098959564659026,
    "min": 0.08956239627274451,
    "max": 0.10258054787870483
   },
   "exact_paper_grid": {
    "mean": 0.23273556966477718,
    "std": 0.13411182376164033,
    "min": 0.00019308806264588485,
    "max": 0.4466256006321457
   },
   "exact_nyquist": {
    "mean": 0.4829763174472742,
    "std": 0.13674398754466416,
    "min": 0.22411832419137087,
    "max": 0.7706989617297881
   },
   "random": {
    "mean": 0.2157164867364543,
    "std": 0.009850800639889256,
    "min": 0.19706455283810642,
    "max": 0.2359941350728667
   },
   "oracle": {
    "mean": 0.6065454051250895,
    "std": 0.06948050443288833,
    "min": 0.48843768562570494,
    "max": 0.7875174020120034
   },
   "greedy": {
    "mean": 0.6046374010702313,
    "std": 0.06767696091254698,
    "min": 0.48598127402594987,
    "max": 0.7862389098916276
   },
   "L": 528
  },
  "64": {
   "dl": {
    "mean": 1035.3052085323186,
    "std": 16.944588510040454,
    "min": 999.9738010019612,
    "max": 1063.87598845329
   },
   "grid": {
    "mean": 82.38697077335202,
    "std": 1.3484075100155357,
    "min": 79.57538669592671,
    "max": 84.66056119955863
   },
   "t_nyq_max": {
    "mean": 0.024281987176236957,
    "std": 0.00039851837579416184,
    "min": 0.023623750795670688,
    "max": 0.025133399698607756
   },
   "exact_paper_grid": {
    "mean": 0.09533965526629261,
    "std": 0.05568075592484112,
    "min": 0.013778725369816242,
    "max": 0.22161046020006278
   },
   "exact_nyquist": {
    "mean": 0.25250755567389277,
    "std": 0.07722530827814518,
    "min": 0.12200484337613682,
    "max": 0.3884175778207855
   },
   "random": {
    "mean": 0.0977066226558421,
    "std": 0.005386136176301236,
    "min": 0.08942960025682574,
    "max": 0.1098004491148653
   },
   "oracle": {
    "mean": 0.3285002602256559,
    "std": 0.03881578876456644,
    "min": 0.231075899312029,
    "max": 0.40357927640714986
   },
   "greedy": {
    "mean": 0.33744829933612175,
    "std": 0.029198338726116865,
    "min": 0.28358989895533665,
    "max": 0.4000668763808682
   },
   "L": 2080
  },
  "128": {
   "dl": {
    "mean": 4107.566932469707,
    "std": 43.29825135487984,
    "min": 4008.563594386333,
    "max": 4194.380972742946
   },
   "grid": {
    "mean": 326.86979069168376,
    "std": 3.4455653651822393,
    "min": 318.99135537240016,
    "max": 333.7782325113161
   },
   "t_nyq_max": {
    "mean": 0.006119301212630566,
    "std": 6.446904562352203e-05,
    "min": 0.005992002489054447,
    "max": 0.006269762381695704
   },
   "exact_paper_grid": {
    "mean": 0.04237646802726935,
    "std": 0.023449050111993622,
    "min": 0.0018304898543008653,
    "max": 0.08786729613658713
   },
   "exact_nyquist": {
    "mean": 0.1251857861694922,
    "std": 0.05223701583638388,
    "min": 0.015551821802588314,
    "max": 0.20430806154959427
   },
   "random": {
    "mean": 0.045756301612888586,
    "std": 0.0017548353651578165,
    "min": 0.041278771261123455,
    "max": 0.04833369313845952
   },
   "oracle": {
    "mean": 0.16869056476917976,
    "std": 0.04210256347893982,
    "min": 0.04839095494622503,
    "max": 0.21684348860278518
   },
   "greedy": {
    "mean": 0.1824426765283149,
    "std": 0.01287578487768422,
    "min": 0.15830532914750964,
    "max": 0.21012247987631036
   },
   "L": 8256
  }
 },
 "single_instance_seed_N": {
  "16": {
   "dl": 64.85353732586793,
   "grid": 5.16088052120331,
   "t_nyq_max": 0.3875307695621057,
   "exact_paper_grid": 0.6743944605773697,
   "exact_nyquist": 0.7615923144533894,
   "random": 0.4829896869573352,
   "oracle": 0.8717796866760182,
   "greedy": 0.8654539260694462
  },
  "32": {
   "dl": 267.1576325471649,
   "grid": 21.259728902304758,
   "t_nyq_max": 0.09407457682977231,
   "exact_paper_grid": 0.007145288705686463,
   "exact_nyquist": 0.5125291793694545,
   "random": 0.2060771803030385,
   "oracle": 0.6943378130128031,
   "greedy": 0.7002585459599543
  },
  "64": {
   "dl": 1040.5996981212445,
   "grid": 82.80829286796506,
   "t_nyq_max": 0.02415217040144675,
   "exact_paper_grid": 0.1557880413916982,
   "exact_nyquist": 0.3649925979909545,
   "random": 0.10661556038582258,
   "oracle": 0.41141570015885465,
   "greedy": 0.4089393535519459
  },
  "128": {
   "dl": 4124.315831416965,
   "grid": 328.20262572108504,
   "t_nyq_max": 0.00609379646371157,
   "exact_paper_grid": 0.06476602133790423,
   "exact_nyquist": 0.19892851981737936,
   "random": 0.04596020339771753,
   "oracle": 0.21394329482209595,
   "greedy": 0.208873254245745
  }
 },
 "trotter": {
  "N16_t0.25": 0.3671564581466086,
  "N16_t1.0": 0.9163705857455801,
  "N16_t2.0": 0.9953603177873489,
  "N32_t0.25": 0.6155646856548873,
  "N32_t1.0": 0.9459800399054685,
  "N32_t2.0": 0.9799699658800668
 }
}

==> anc/sqd_linsolve/tests/t8.py <==
"""T8: dense random SPD matrices, truncation to R = 8 (Table VI of the paper).

A = Q Q^T + N I with Q_ij ~ U[0,1), b_i ~ U[0,1) (dense b, so supp(b) = N: the rule "supp(b) is always
included" cannot be applied here and configurations are selected by the criterion of each column only;
the greedy baseline starts from the single configuration argmax|b|).

Columns (fidelity F of the Galerkin solution on R = 8 configurations):
  exact_paper_grid : the 8 configurations with the largest EXACT p_agg on the grid t_j = 0.25 j, j = 1..8
                     (the grid of the 4x4 example; it violates Eq. (nyquist) since dt*dlam/pi >> 1)
  exact_nyquist    : same, on the Nyquist grid t_j = j*pi/dlam, j = 1..8
  random, oracle (largest |x_z|), greedy (classical residual selection).
Mean and standard deviation over NSEEDS independent instances.  Also prints (i) the single instance of the
earlier version of the paper (np.random.seed(N), i.e. problems.random_spd) and (ii) the Lie-Trotter
infidelity with S = 4, t = 2 for the matrices of Sec. "Circuit cost and dense matrices".
"""
import json
import numpy as np
import scipy.sparse as sp
from common import *                                   # noqa: F401,F403
from sqd_linsolve.baselines import greedy_residual     # noqa: F401

R = 8
NSEEDS = 30
NS = [16, 32, 64, 128]


def Fof(A, b, x, C):
    return metrics(A, x, galerkin(A, b, C))["F"]


def pagg(A, b, times):
    return np.mean(exact_probs(A, b, times), axis=0)


def one_instance(A, b, rng):
    x = np.linalg.solve(A, b)
    w = np.linalg.eigvalsh(A)
    dl = float(w[-1] - w[0])
    P1 = pagg(A, b, 0.25 * np.arange(1, 9))
    P2 = pagg(A, b, (np.pi / dl) * np.arange(1, 9))
    r = dict(dl=dl, grid=0.25 * dl / np.pi, t_nyq_max=8 * np.pi / dl,
             exact_paper_grid=Fof(A, b, x, np.argsort(-P1)[:R]),
             exact_nyquist=Fof(A, b, x, np.argsort(-P2)[:R]),
             random=float(np.mean([Fof(A, b, x, rng.choice(len(b), R, replace=False)) for _ in range(200)])),
             oracle=Fof(A, b, x, np.argsort(-np.abs(x))[:R]),
             greedy=metrics(A, x, greedy_residual(A, b, R, [int(np.argmax(np.abs(b)))])[0])["F"])
    return r


out = dict(R=R, NSEEDS=NSEEDS, ensemble={}, single_instance_seed_N={}, trotter={})
for N in NS:
    rows = []
    for s in range(NSEEDS):
        g = np.random.default_rng(1000 * N + s)
        Q = g.random((N, N)); A = Q @ Q.T + N * np.eye(N); b = g.random(N)
        rows.append(one_instance(A, b, g))
    keys = rows[0].keys()
    out["ensemble"][N] = {k: dict(mean=float(np.mean([r[k] for r in rows])), std=float(np.std([r[k] for r in rows], ddof=1)),
                                  min=float(np.min([r[k] for r in rows])), max=float(np.max([r[k] for r in rows]))) for k in keys}
    out["ensemble"][N]["L"] = N * (N + 1) // 2
    # single instance used in the earlier (single-seed) version of the table
    A, b = random_spd(N)
    out["single_instance_seed_N"][N] = one_instance(A, b, np.random.default_rng(N))
    print(N, {k: round(v["mean"], 3) for k, v in out["ensemble"][N].items() if isinstance(v, dict)})
    print("   single instance (seed=N):", {k: round(v, 3) for k, v in out["single_instance_seed_N"][N].items()})

# Lie-Trotter infidelity, S = 4, t = 2, on the single instances N = 16, 32
for N in (16, 32):
    A, b = random_spd(N)
    op = pauli_op(A)
    mats = [(float(c.real), sp.csr_matrix(p.to_matrix(sparse=True))) for p, c in zip(op.paulis, op.coeffs)]
    psi0 = b / np.linalg.norm(b)
    for t in (0.25, 1.0, 2.0):
        ex = sl.expm(-1j * A * t) @ psi0
        psi = psi0.astype(complex)
        for _ in range(4):
            for c, P in mats:
                th = c * t / 4
                psi = np.cos(th) * psi - 1j * np.sin(th) * (P @ psi)
        out["trotter"][f"N{N}_t{t}"] = float(1 - abs(np.vdot(ex, psi)) ** 2)
    print("Trotter infidelity S=4:", {k: round(v, 3) for k, v in out["trotter"].items() if k.startswith(f"N{N}")})
json.dump(out, open("t8.json", "w"), indent=1)


==> anc/sqd_localized_truncation.csv <==
R,SQD,SQD_without_supp_b,oracle,greedy,random_with_source,random_without_source,1-SQD
2,0.7448275862068964,0.0,0.7448275862068964,0.7448275862068964,0.6004344827586205,0.0012000000000000001,0.2551724137931036
4,0.9306902925616677,0.9306902925616677,0.9306902925616672,0.9306902925616677,0.6008689655172412,0.0030000000000000005,0.06930970743833231
8,0.9952382354412777,0.9952382354412777,0.9952382354412777,0.9952382354412777,0.6024620689655171,0.0036000000000000003,0.004761764558722348
16,0.9999809342503959,0.9999809342503959,0.9999809342503959,0.9999809342503959,0.602751724137931,0.006744827586206897,1.9065749604085802e-05
32,0.9999999997089617,0.9999999997089617,0.9999999997089617,0.9999999997089617,0.6114855917561048,0.018744827586206898,2.9103830456733704e-10


==> anc/sqd_scalability_results.csv <==
family,N,n,mode,L,S,trotter_inf,cx_per_circuit,R,R_over_N,F,rel_err,A_norm_err,R_trunc,F_trunc_SQD,F_trunc_oracle,seconds
banded,4,2,simulator,4.0,32.0,0.00358468743497653,128.0,4,1.0,1.0000000000000004,0.0,0.0,2,0.8585523351524569,0.8585523351524569,0.1
banded,8,3,simulator,8.0,64.0,0.0033819278305863287,1280.0,8,1.0,1.0,0.0,0.0,2,0.7591839828655654,0.7591839828655654,0.5
banded,16,4,simulator,16.0,32.0,0.0095302734504914,1920.0,16,1.0,0.9999999999999998,0.0,0.0,2,0.600101185555234,0.7449503540826198,0.8
banded,32,5,simulator,32.0,64.0,0.0024547480168054525,9472.0,32,1.0,1.0,0.0,0.0,4,0.9306902970959728,0.9306902972772456,3.7
banded,64,6,simulator,64.0,64.0,0.002457307064184011,21248.0,32,0.5,0.9999999997089617,1.7059844773857313e-05,1.7059844796259708e-05,8,0.9952382354412777,0.9952382354412777,9.5
banded,128,7,simulator,128.0,64.0,0.0024573070663818086,45312.0,32,0.25,0.9999999997089617,1.7059844813975056e-05,1.7059844798245733e-05,16,0.9999809342503959,0.9999809342503959,22.3
banded,4,2,noisy_simulator,4.0,32.0,0.00358468743497653,128.0,4,1.0,1.0000000000000004,0.0,0.0,2,0.8585523351524569,0.8585523351524569,0.2
banded,8,3,noisy_simulator,8.0,64.0,0.0033819278305863287,1280.0,8,1.0,1.0,0.0,0.0,2,0.612163128779989,0.7591839828655654,0.9
banded,16,4,noisy_simulator,16.0,32.0,0.0095302734504914,1920.0,16,1.0,0.9999999999999998,0.0,0.0,2,0.7449418286479053,0.7449503540826198,1.4
banded,4,2,exact-emulation,,,0.0,,4,1.0,1.0000000000000004,0.0,0.0,2,0.8585523351524569,0.8585523351524569,0.0
banded,8,3,exact-emulation,,,0.0,,8,1.0,1.0,0.0,0.0,2,0.7591839828655654,0.7591839828655654,0.0
banded,16,4,exact-emulation,,,0.0,,16,1.0,0.9999999999999998,0.0,0.0,2,0.7449503540826198,0.7449503540826198,0.0
banded,32,5,exact-emulation,,,0.0,,32,1.0,1.0,0.0,0.0,4,0.9306902972772456,0.9306902972772456,0.0
banded,64,6,exact-emulation,,,0.0,,33,0.515625,0.9999999998835847,1.0789593164463671e-05,1.0789593215334667e-05,8,0.9952382354412777,0.9952382354412777,0.0
banded,128,7,exact-emulation,,,0.0,,33,0.2578125,0.9999999998835847,1.0789593224880824e-05,1.0789593218474852e-05,16,0.9999809342503959,0.9999809342503959,0.0
banded,256,8,exact-emulation,,,0.0,,33,0.12890625,0.9999999998835847,1.0789593224880824e-05,1.0789593218474852e-05,32,0.9999999997089617,0.9999999997089617,0.0
banded,512,9,exact-emulation,,,0.0,,33,0.064453125,0.9999999998835847,1.0789593224880824e-05,1.0789593218474852e-05,64,0.9999999998835847,0.9999999999999998,0.0
banded,1024,10,exact-emulation,,,0.0,,33,0.0322265625,0.9999999998835847,1.0789593224880824e-05,1.0789593218474852e-05,128,0.9999999998835847,0.9999999999999998,0.0
dense,4,2,simulator,10.0,64.0,0.002960778902708072,640.0,4,1.0,1.0,0.0,0.0,2,0.9297328606060927,0.9297328606060927,0.3
dense,8,3,simulator,36.0,16.0,0.008789927304069689,1184.0,8,1.0,1.0,0.0,0.0,2,0.9297919146275119,0.9419386670741969,0.5
dense,16,4,simulator,136.0,16.0,0.006809155519266197,5248.0,16,1.0,1.0,0.0,0.0,2,0.9336873414065058,0.9418059482508944,2.3
dense,32,5,simulator,527.0,8.0,0.005759667502266308,10496.0,32,1.0,1.0,0.0,0.0,4,0.9485454108660464,0.9546510210468826,5.1
dense,4,2,noisy_simulator,10.0,64.0,0.002960778902708072,640.0,4,1.0,1.0,0.0,0.0,2,0.9134161253644354,0.9297328606060927,0.5
dense,8,3,noisy_simulator,36.0,16.0,0.008789927304069689,1184.0,8,1.0,1.0,0.0,0.0,2,0.9310518082509383,0.9419386670741969,0.7
dense,4,2,exact-emulation,,,0.0,,4,1.0,1.0,0.0,0.0,2,0.9297328606060927,0.9297328606060927,0.0
dense,8,3,exact-emulation,,,0.0,,8,1.0,1.0,0.0,0.0,2,0.9297919146275119,0.9419386670741969,0.0
dense,16,4,exact-emulation,,,0.0,,16,1.0,1.0,0.0,0.0,2,0.9336873414065058,0.9418059482508944,0.0
dense,32,5,exact-emulation,,,0.0,,32,1.0,1.0,0.0,0.0,4,0.9497282017390956,0.9546510210468826,0.0
dense,64,6,exact-emulation,,,0.0,,64,1.0,1.0,0.0,0.0,8,0.9456823324279575,0.9562754396059833,0.0
dense,128,7,exact-emulation,,,0.0,,112,0.875,0.9980407141688871,0.04427472758775934,0.044237740318488365,16,0.9566190187104204,0.9738937800523277,0.0
dense,256,8,exact-emulation,,,0.0,,121,0.47265625,0.9933318929786432,0.08170621328152666,0.08269464691956387,32,0.971424521918167,0.9834802890560275,0.1


==> reproduce_paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "2141ecef",
   "metadata": {},
   "source": [
    "---\n",
    "### License\n",
    "\n",
    "Copyright (c) 2026 Taha Selim\n",
    "\n",
    "The code in this notebook and in the package `sqd_linsolve` is released under the **MIT License**:\n",
    "\n",
    "Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated\n",
    "documentation files (the \"Software\"), to deal in the Software without restriction, including without limitation\n",
    "the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to\n",
    "permit persons to whom the Software is furnished to do so, subject to the following conditions:\n",
    "\n",
    "The above copyright notice and this permission notice shall be included in all copies or substantial portions of\n",
    "the Software.\n",
    "\n",
    "THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE\n",
    "WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR\n",
    "COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR\n",
    "OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\n",
    "\n",
    "If you use this code, please cite: T. Selim, \"Extending Sample-based Quantum Diagonalization to Systems of Linear\n",
    "Equations\" (arXiv, 2026)."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a9170ee0",
   "metadata": {},
   "source": [
    "# Reproducing the paper with the `sqd_linsolve` package\n",
    "\n",
    "Companion notebook to **T. Selim, \"Extending Sample-based Quantum Diagonalization to Systems of Linear Equations.\"**\n",
    "\n",
    "This notebook (i) tests the package `sqd_linsolve` and (ii) reproduces every simulator result of the paper with it. Each\n",
    "reproduced number is compared with the value printed in the paper; the last cell lists all checks.\n",
    "\n",
    "| Section | Paper |\n",
    "|---|---|\n",
    "| 1. Unit tests | Eqs. (pauli), (gershgorin), (config-set), Proposition 1, Remarks 1 and 2 |\n",
    "| 2. The $4\\times4$ example | Sec. IV A, Fig. 2, Tables I–III, Fig. 3 (simulators; hardware from stored counts) |\n",
    "| 3. Localized problem, $N=1024$ | Sec. IV B, Tables IV and V, Fig. 4(a) |\n",
    "| 4. Noise, shots, Trotter errors | Sec. IV C, Fig. 4(c)–(d) |\n",
    "| 5. Circuit cost and dense matrices | Sec. IV D, Fig. 4(b), Table VI |\n",
    "| 6. Scaling with $N$ | Sec. IV E, Fig. 5 |\n",
    "| 7. Classical comparison | Sec. IV F |\n",
    "| 8. Summary of checks | all |\n",
    "\n",
    "**Run time:** about 10 minutes, most of it for the dense ensemble of Table VI (`RUN_DENSE_ENSEMBLE`).\n",
    "No IBM Quantum account is needed. The hardware results of Fig. 3 and Table III are included if the file\n",
    "`data/ibm_fez_4x4_counts.json` is present (it is written by the export cell of the self-contained notebook).\n",
    "\n",
    "**Requirements:** `pip install -r requirements.txt` (Qiskit $\\ge$ 2.3, Qiskit Aer $\\ge$ 0.17, NumPy, SciPy, pandas, Matplotlib).\n",
    "Run the notebook from the package root (the folder that contains `sqd_linsolve/`)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "862b8409",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:05.721529Z",
     "iopub.status.busy": "2026-10-29T11:29:05.721331Z",
     "iopub.status.idle": "2026-10-29T11:29:07.158910Z",
     "shell.execute_reply": "2026-10-29T11:29:07.157306Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "sqd_linsolve 1.1.0 | Qiskit 2.3.0 | Qiskit Aer 0.17.2 | NumPy 2.4.2 | SciPy 1.17.0 | Python 3.12.12\n"
     ]
    }
   ],
   "source": [
    "import os, sys, json, time, warnings\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import scipy.linalg as sl\n",
    "import scipy.sparse as sp\n",
    "import scipy.sparse.linalg as spla\n",
    "import matplotlib.pyplot as plt\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "# make the package importable from the package root, from anc/, or from the folder that contains anc/\n",
    "for root in (\".\", \"sqd_linsolve\", \"anc/sqd_linsolve\", \"..\"):\n",
    "    if os.path.isfile(os.path.join(root, \"sqd_linsolve\", \"__init__.py\")):\n",
    "        sys.path.insert(0, os.path.abspath(root))\n",
    "        break\n",
    "import qiskit, qiskit_aer\n",
    "from qiskit import QuantumCircuit, transpile\n",
    "from qiskit.circuit.library import PauliEvolutionGate\n",
    "from qiskit.synthesis import LieTrotter\n",
    "from qiskit_aer.noise import NoiseModel, depolarizing_error, ReadoutError\n",
    "import sqd_linsolve as sq\n",
    "from sqd_linsolve import BackendRunner\n",
    "\n",
    "print(f\"sqd_linsolve {sq.__version__} | Qiskit {qiskit.__version__} | Qiskit Aer {qiskit_aer.__version__} | \"\n",
    "      f\"NumPy {np.__version__} | SciPy {__import__('scipy').__version__} | Python {sys.version.split()[0]}\")\n",
    "\n",
    "RUN_DENSE_ENSEMBLE = True     # Table VI: 30 random instances per N (about 5 minutes)\n",
    "RUN_CIRCUITS = True           # circuit runs of Table IV and Fig. 5 (about 1 minute)\n",
    "FIG_DIR = \"figures\"\n",
    "HW_FILE = next((p for p in (\"data/ibm_fez_4x4_counts.json\", \"../data/ibm_fez_4x4_counts.json\",\n",
    "                            \"anc/data/ibm_fez_4x4_counts.json\", \"../../data/ibm_fez_4x4_counts.json\") if os.path.exists(p)),\n",
    "               \"data/ibm_fez_4x4_counts.json\")   # written by cell B15 of the self-contained notebook\n",
    "os.makedirs(FIG_DIR, exist_ok=True)\n",
    "pd.set_option(\"display.width\", 200); pd.set_option(\"display.max_columns\", 30)\n",
    "np.set_printoptions(precision=4, suppress=True, linewidth=120)\n",
    "T_START = time.time()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "6a171ed2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:07.161895Z",
     "iopub.status.busy": "2026-10-29T11:29:07.161552Z",
     "iopub.status.idle": "2026-10-29T11:29:07.181575Z",
     "shell.execute_reply": "2026-10-29T11:29:07.179601Z"
    }
   },
   "outputs": [],
   "source": [
    "# ---- bookkeeping of the comparisons with the paper ----\n",
    "CHECKS, SECTION = [], \"\"\n",
    "\n",
    "def _fmt(v):\n",
    "    if isinstance(v, (float, np.floating)):\n",
    "        return f\"{v:.4g}\"\n",
    "    return str(v)\n",
    "\n",
    "def check(item, value, paper, atol=None, rtol=None, cond=None):\n",
    "    # Compare a reproduced value with the paper. Exact comparison unless atol/rtol is given;\n",
    "    # `cond` (bool) overrides the comparison for inequalities such as 'below 3e-14'.\n",
    "    if cond is not None:\n",
    "        ok = bool(cond)\n",
    "    elif atol is None and rtol is None:\n",
    "        ok = bool(np.all(np.asarray(value) == np.asarray(paper)))\n",
    "    else:\n",
    "        ok = bool(np.allclose(value, paper, atol=atol or 0.0, rtol=rtol or 0.0))\n",
    "    CHECKS.append(dict(section=SECTION, item=item, reproduced=_fmt(value), paper=_fmt(paper), ok=ok))\n",
    "    print(f\"[{'PASS' if ok else 'FAIL'}] {item}: {_fmt(value)}   (paper: {_fmt(paper)})\")\n",
    "\n",
    "# ---- shared helpers (same procedure as Part C of the self-contained notebook) ----\n",
    "nm = NoiseModel()                                                    # noise model of Fig. 3 and Fig. 5\n",
    "nm.add_all_qubit_quantum_error(depolarizing_error(0.01, 2), [\"cx\"])\n",
    "nm.add_all_qubit_quantum_error(depolarizing_error(0.001, 1), [\"sx\", \"x\"])\n",
    "nm.add_all_qubit_readout_error(ReadoutError([[0.98, 0.02], [0.02, 0.98]]))\n",
    "\n",
    "def make_problem(family, N):\n",
    "    return sq.screened_poisson_system(N, 0.5) if family == \"banded\" else sq.random_spd_point(N)\n",
    "\n",
    "_CASES = {}\n",
    "def run_case(family, N, mode, seed=0, M=8, shots=2000, tol=1e-2, s_max=64):\n",
    "    # One point of the scaling test: Gershgorin time step, M times, untruncated and truncated (R = max(2, N/8)) solutions.\n",
    "    key = (family, N, mode, seed)\n",
    "    if key in _CASES:\n",
    "        return _CASES[key]\n",
    "    A, b = make_problem(family, N)\n",
    "    x_ref = np.linalg.solve(A.toarray() if sp.issparse(A) else A, b)\n",
    "    times = np.pi / sq.spectral_width_bound(A) * np.arange(1, M + 1)\n",
    "    row = dict(family=family, mode=mode, N=N, L=np.nan, S=np.nan, trotter_inf=0.0, cx_per_circuit=np.nan)\n",
    "    t0 = time.time()\n",
    "    if mode == \"exact-emulation\":\n",
    "        counts = sq.sample_exact(A, b, times, shots, seed)\n",
    "    else:\n",
    "        op = sq.pauli_op(A)\n",
    "        S, inf = sq.choose_trotter_steps(op, A, b, times[-1], tol=tol, s_max=s_max)\n",
    "        cx, _ = sq.circuit_cost(op, b, times[-1], S)\n",
    "        runner = (BackendRunner(\"simulator\", seed=seed) if mode == \"simulator\"\n",
    "                  else BackendRunner(\"noisy_simulator\", noise_model=nm, seed=seed))\n",
    "        counts = sq.sample_configurations(op, b, times, shots, S, runner)\n",
    "        row.update(L=len(op), S=S, trotter_inf=inf, cx_per_circuit=cx)\n",
    "    C = sq.configuration_set(counts, b)\n",
    "    m = sq.metrics(A, x_ref, sq.galerkin(A, b, C))\n",
    "    R_tr = max(2, N // 8)\n",
    "    row.update(R=len(C), R_over_N=len(C) / N, F=m[\"F\"], rel_err=m[\"rel_err\"], A_norm_err=m[\"Anorm\"], R_trunc=R_tr,\n",
    "               F_trunc_SQD=sq.metrics(A, x_ref, sq.galerkin(A, b, sq.configuration_set(counts, b, max_R=R_tr)))[\"F\"],\n",
    "               F_trunc_oracle=sq.metrics(A, x_ref, sq.galerkin(A, b, sq.oracle_set(x_ref, R_tr)))[\"F\"],\n",
    "               seconds=round(time.time() - t0, 1), C=C)\n",
    "    _CASES[key] = row\n",
    "    return row"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fe63a7e6",
   "metadata": {},
   "source": [
    "---\n",
    "## 1. Unit tests of the package\n",
    "Properties stated in Sec. II of the paper, tested on small random instances."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ffc74915",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:07.184125Z",
     "iopub.status.busy": "2026-10-29T11:29:07.183793Z",
     "iopub.status.idle": "2026-10-29T11:29:07.211903Z",
     "shell.execute_reply": "2026-10-29T11:29:07.209915Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Pauli terms of a generic complex Hermitian matrix (N=8): 64   (paper: 64)\n",
      "[PASS] Pauli reconstruction error, complex Hermitian: 4.578e-16   (paper: 0)\n",
      "[PASS] Pauli terms of a generic real symmetric matrix (N=8): 36   (paper: 36)\n",
      "[PASS] Pauli reconstruction error, real symmetric: 5.551e-16   (paper: 0)\n",
      "[PASS] Pauli terms of a generic diagonal matrix (N=8): 8   (paper: 8)\n",
      "[PASS] Pauli reconstruction error, diagonal: 2.22e-16   (paper: 0)\n",
      "[PASS] real symmetric: strings with an odd number of Y: 0   (paper: 0)\n",
      "[PASS] Gershgorin bound >= true width (Hermitian): 33.02   (paper: 17.5)\n",
      "[PASS] Pauli-sum bound >= true width (Hermitian): 74.32   (paper: 17.5)\n",
      "[PASS] Gershgorin bound >= true width (symmetric): 34.84   (paper: 16.97)\n",
      "[PASS] Pauli-sum bound >= true width (symmetric): 55.24   (paper: 16.97)\n",
      "[PASS] basis-state source prepared with X gates (no initialize): False   (paper: False)\n",
      "[PASS] dense source prepared with initialize: True   (paper: True)\n",
      "[PASS] configuration set contains supp(b) although never sampled: [1, 2, 4, 5, 6]   (paper: [1, 2, 4, 5, 6])\n",
      "[PASS] truncation keeps supp(b) plus the most frequent: [1, 5]   (paper: [1, 5])\n",
      "[PASS] indefinite A, C = all configurations: x = A^{-1} b: 8.882e-16   (paper: 0)\n"
     ]
    }
   ],
   "source": [
    "SECTION = \"1 unit tests\"\n",
    "rng = np.random.default_rng(2026)\n",
    "\n",
    "# Eq. (pauli): exact reconstruction and the number of terms for the three matrix classes\n",
    "N = 8; n = 3\n",
    "H = rng.normal(size=(N, N)) + 1j * rng.normal(size=(N, N)); H = H + H.conj().T\n",
    "Sy = rng.normal(size=(N, N)); Sy = Sy + Sy.T\n",
    "D = np.diag(rng.normal(size=N))\n",
    "for name, Amat, L_exp in [(\"complex Hermitian\", H, N**2), (\"real symmetric\", Sy, N*(N+1)//2), (\"diagonal\", D, N)]:\n",
    "    op = sq.pauli_op(Amat)\n",
    "    check(f\"Pauli terms of a generic {name} matrix (N=8)\", len(op), L_exp)\n",
    "    check(f\"Pauli reconstruction error, {name}\", float(np.abs(op.to_matrix() - Amat).max()), 0.0, cond=np.abs(op.to_matrix() - Amat).max() < 1e-12)\n",
    "odd_y = sum(str(p).count(\"Y\") % 2 for p in sq.pauli_op(Sy).paulis)\n",
    "check(\"real symmetric: strings with an odd number of Y\", odd_y, 0)\n",
    "\n",
    "# Eq. (gershgorin) and the Pauli-sum bound are upper bounds on the spectral width\n",
    "for name, Amat in [(\"Hermitian\", H), (\"symmetric\", Sy)]:\n",
    "    w = np.linalg.eigvalsh(Amat); width = w[-1] - w[0]\n",
    "    g, p = sq.spectral_width_bound(Amat), sq.spectral_width_bound(Amat, method=\"pauli\")\n",
    "    check(f\"Gershgorin bound >= true width ({name})\", g, width, cond=g >= width - 1e-12)\n",
    "    check(f\"Pauli-sum bound >= true width ({name})\", p, width, cond=p >= width - 1e-12)\n",
    "\n",
    "# Step 3: a basis-state source is prepared with X gates only; a dense b uses initialize\n",
    "op = sq.pauli_op(Sy)\n",
    "names = lambda qc: {ins.operation.name for ins in qc.data}\n",
    "qc_basis = sq.build_evolution_circuit(op, np.eye(N)[5], 0.3, 1)\n",
    "qc_dense = sq.build_evolution_circuit(op, rng.random(N), 0.3, 1)\n",
    "check(\"basis-state source prepared with X gates (no initialize)\", \"initialize\" in names(qc_basis), False)\n",
    "check(\"dense source prepared with initialize\", \"initialize\" in names(qc_dense), True)\n",
    "\n",
    "# Eq. (config-set): supp(b) is always included, also after truncation\n",
    "b5 = np.eye(N)[5]; cnts = np.array([0, 9, 7, 0, 3, 0, 1, 0])\n",
    "check(\"configuration set contains supp(b) although never sampled\", sorted(sq.configuration_set(cnts, b5).tolist()), [1, 2, 4, 5, 6])\n",
    "check(\"truncation keeps supp(b) plus the most frequent\", sorted(sq.configuration_set(cnts, b5, max_R=2).tolist()), [1, 5])\n",
    "\n",
    "# Galerkin step: indefinite A on the full space (pseudo-inverse branch) returns A^{-1} b\n",
    "Ai = np.diag([3.0, -2.0, 1.0, -0.5]) + 0.1 * np.ones((4, 4)); bi = rng.random(4)\n",
    "check(\"indefinite A, C = all configurations: x = A^{-1} b\", float(np.abs(sq.galerkin(Ai, bi, range(4)) - np.linalg.solve(Ai, bi)).max()),\n",
    "      0.0, cond=np.allclose(sq.galerkin(Ai, bi, range(4)), np.linalg.solve(Ai, bi)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "603161a0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:07.214777Z",
     "iopub.status.busy": "2026-10-29T11:29:07.214469Z",
     "iopub.status.idle": "2026-10-29T11:29:10.427420Z",
     "shell.execute_reply": "2026-10-29T11:29:10.426202Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Prop. 1: Krylov support of b (hidden block, N=16): 8   (paper: 8)\n",
      "[PASS] Prop. 1(i): supp(x) is inside the Krylov support: True   (paper: True)\n",
      "[PASS] Prop. 1(ii): supp(exp(-iAt) b) = Krylov support, t=0.37: True   (paper: True)\n",
      "[PASS] Prop. 1(ii): supp(exp(-iAt) b) = Krylov support, t=1.9: True   (paper: True)\n",
      "[PASS] Prop. 1(iii): Galerkin on the Krylov support is exact (rel. error): 1.275e-17   (paper: 0)\n",
      "[PASS] Remark 1: violations of Galerkin monotonicity in 2000 nested pairs: 0   (paper: 0)\n",
      "[PASS] Remark 2: |time average - p_bar| (20000 random times): 0.0008126   (paper: 0)\n",
      "Bhattacharyya overlap of p_bar with the solution weights |x_z|^2: 0.573 (1 = identical)\n"
     ]
    }
   ],
   "source": [
    "# Proposition 1 on a reducible matrix: two interleaved 8x8 SPD blocks, b in one block\n",
    "A_h, b_h, perm = sq.hidden_block_spd(n=4, seed=7)\n",
    "x_h = np.linalg.solve(A_h, b_h)\n",
    "S_kr = sq.krylov_support(A_h, b_h, 15)\n",
    "check(\"Prop. 1: Krylov support of b (hidden block, N=16)\", len(S_kr), 8)\n",
    "check(\"Prop. 1(i): supp(x) is inside the Krylov support\", set(np.flatnonzero(np.abs(x_h) > 1e-12)) <= set(S_kr), True)\n",
    "for t in (0.37, 1.9):\n",
    "    supp_t = set(np.flatnonzero(np.abs(sl.expm(-1j * A_h * t) @ b_h) > 1e-12))\n",
    "    check(f\"Prop. 1(ii): supp(exp(-iAt) b) = Krylov support, t={t}\", supp_t == set(S_kr), True)\n",
    "check(\"Prop. 1(iii): Galerkin on the Krylov support is exact (rel. error)\", sq.metrics(A_h, x_h, sq.galerkin(A_h, b_h, S_kr))[\"rel_err\"],\n",
    "      0.0, cond=sq.metrics(A_h, x_h, sq.galerkin(A_h, b_h, S_kr))[\"rel_err\"] < 1e-12)\n",
    "\n",
    "# Remark 1: enlarging C never increases the energy-norm error (2000 random nested pairs, N=32)\n",
    "rng = np.random.default_rng(7)\n",
    "Nr = 32; Q = rng.random((Nr, Nr)); A_r = Q @ Q.T + Nr * np.eye(Nr); b_r = rng.random(Nr); x_r = np.linalg.solve(A_r, b_r)\n",
    "viol = 0\n",
    "for _ in range(2000):\n",
    "    k = rng.integers(2, Nr - 1); C = rng.choice(Nr, k, replace=False)\n",
    "    extra = rng.choice(np.setdiff1d(np.arange(Nr), C), rng.integers(1, Nr - k + 1), replace=False)\n",
    "    viol += sq.metrics(A_r, x_r, sq.galerkin(A_r, b_r, np.r_[C, extra]))[\"Anorm\"] > sq.metrics(A_r, x_r, sq.galerkin(A_r, b_r, C))[\"Anorm\"] + 1e-12\n",
    "check(\"Remark 1: violations of Galerkin monotonicity in 2000 nested pairs\", int(viol), 0)\n",
    "\n",
    "# Remark 2: the long-time average of p(z|t) is sum_k |beta_k|^2 |<z|phi_k>|^2, which differs from the solution weights\n",
    "Ns = 8; Q = rng.random((Ns, Ns)); A_s = Q @ Q.T + Ns * np.eye(Ns); b_s = rng.random(Ns); b_s /= np.linalg.norm(b_s)\n",
    "lam, V = np.linalg.eigh(A_s); beta = V.T @ b_s; pbar = (V**2) @ (beta**2)\n",
    "ts = rng.uniform(0, 5000, 20000); pavg = np.mean(np.abs((V * beta) @ np.exp(-1j * np.outer(lam, ts)))**2, axis=1)\n",
    "xs = V @ (beta / lam); xs = xs**2 / np.sum(xs**2)\n",
    "check(\"Remark 2: |time average - p_bar| (20000 random times)\", float(np.abs(pavg - pbar).max()), 0.0, cond=np.abs(pavg - pbar).max() < 2e-3)\n",
    "print(f\"Bhattacharyya overlap of p_bar with the solution weights |x_z|^2: {np.sum(np.sqrt(pbar * xs))**2:.3f} (1 = identical)\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b8c25688",
   "metadata": {},
   "source": [
    "---\n",
    "## 2. The $4\\times4$ example (Sec. IV A, Fig. 2, Tables I–III, Fig. 3)\n",
    "$A$ has rows $(5,3,1,-2)$, $(3,5,2,-1)$, $(1,2,5,-3)$, $(-2,-1,-3,5)$ and $b=|11\\rangle$; $M=8$ times $t_j=0.25j$, $S=4$, $N_{\\rm shots}=2000$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "78195aa5",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:10.429324Z",
     "iopub.status.busy": "2026-10-29T11:29:10.429094Z",
     "iopub.status.idle": "2026-10-29T11:29:11.658313Z",
     "shell.execute_reply": "2026-10-29T11:29:11.657693Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Pauli decomposition: {'II': 5.0, 'XZ': 1.0, 'YY': 2.0, 'ZX': 3.0}\n",
      "[PASS] Pauli decomposition A = 5 II + XZ + 2 YY + 3 ZX: {'II': 5.0, 'XZ': 1.0, 'YY': 2.0, 'ZX': 3.0}   (paper: {'II': 5.0, 'XZ': 1.0, 'YY': 2.0, 'ZX': 3.0})\n",
      "[PASS] non-identity strings commute (Trotter exact): True   (paper: True)\n",
      "[PASS] eigenvalues: [1.0, 3.0, 5.0, 11.0]   (paper: [1.0, 3.0, 5.0, 11.0])\n",
      "[PASS] Nyquist: dt = 0.25 <= pi/Delta lambda: 0.3142   (paper: 0.25)\n",
      "Gershgorin bound on the width: 12.0 (true width 10.0)\n",
      " S  CNOTs  depth infidelity\n",
      " 1      6     22   1.11e-15\n",
      " 2     12     40   2.22e-16\n",
      " 4     24     76   1.55e-15\n",
      " 8     48    148   8.88e-16\n",
      "16     96    292   7.11e-15\n",
      "32    192    580   1.47e-14\n",
      "64    384   1156   2.84e-14\n",
      "[PASS] CNOTs = 6 S for S = 1..64: [6, 12, 24, 48, 96, 192, 384]   (paper: [6, 12, 24, 48, 96, 192, 384])\n",
      "[PASS] S=1: CNOTs, depth: (6, 22)   (paper: (6, 22))\n",
      "[PASS] S=4: CNOTs, depth: (24, 76)   (paper: (24, 76))\n",
      "[PASS] Trotter infidelity below 3e-14 for all S: 2.842e-14   (paper: 3e-14)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x320 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "SECTION = \"2 4x4 example (IV A)\"\n",
    "A, b = sq.paper_4x4(); N = 4; n = 2\n",
    "x_ref = np.linalg.solve(A, b); lam = np.linalg.eigvalsh(A)\n",
    "op = sq.pauli_op(A)\n",
    "terms = {str(p): float(c.real) for p, c in zip(op.paulis, op.coeffs)}\n",
    "print(\"Pauli decomposition:\", terms)\n",
    "check(\"Pauli decomposition A = 5 II + XZ + 2 YY + 3 ZX\", terms, {\"II\": 5.0, \"XZ\": 1.0, \"YY\": 2.0, \"ZX\": 3.0})\n",
    "nonid = [p for p in op.paulis if str(p) != \"II\"]\n",
    "check(\"non-identity strings commute (Trotter exact)\", all(p.commutes(q) for i, p in enumerate(nonid) for q in nonid[i+1:]), True)\n",
    "check(\"eigenvalues\", lam.round(10).tolist(), [1.0, 3.0, 5.0, 11.0])\n",
    "M, dt, SHOTS, S = 8, 0.25, 2000, 4\n",
    "times = dt * np.arange(1, M + 1)\n",
    "check(\"Nyquist: dt = 0.25 <= pi/Delta lambda\", np.pi / (lam[-1] - lam[0]), 0.25, cond=dt <= np.pi / (lam[-1] - lam[0]))\n",
    "print(f\"Gershgorin bound on the width: {sq.spectral_width_bound(A):.1f} (true width {lam[-1]-lam[0]:.1f})\")\n",
    "\n",
    "# Fig. 2: CNOT count, depth and Trotter infidelity versus S\n",
    "rows = []\n",
    "for s_ in (1, 2, 4, 8, 16, 32, 64):\n",
    "    cx, depth = sq.circuit_cost(op, b, times[-1], s_)\n",
    "    rows.append(dict(S=s_, CNOTs=cx, depth=depth, infidelity=sq.trotter_infidelity(op, A, b, times[-1], s_)))\n",
    "cost4 = pd.DataFrame(rows); print(cost4.to_string(index=False, formatters={\"infidelity\": \"{:.2e}\".format}))\n",
    "check(\"CNOTs = 6 S for S = 1..64\", cost4.CNOTs.tolist(), (6 * cost4.S).tolist())\n",
    "check(\"S=1: CNOTs, depth\", (int(cost4.CNOTs[0]), int(cost4.depth[0])), (6, 22))\n",
    "check(\"S=4: CNOTs, depth\", (int(cost4.CNOTs[2]), int(cost4.depth[2])), (24, 76))\n",
    "check(\"Trotter infidelity below 3e-14 for all S\", float(cost4.infidelity.max()), 3e-14, cond=cost4.infidelity.max() < 3e-14)\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize=(6, 3.2))\n",
    "ax1.loglog(cost4.S, cost4.CNOTs, \"o-\", label=\"CNOTs\"); ax1.loglog(cost4.S, cost4.depth, \"s--\", label=\"depth\")\n",
    "ax1.set(xlabel=\"Trotter steps S\", ylabel=\"count\"); ax1.grid(alpha=0.3)\n",
    "ax2 = ax1.twinx(); ax2.semilogy(cost4.S, np.maximum(cost4.infidelity, 1e-16), \"^:\", color=\"C3\", label=\"Trotter infidelity\")\n",
    "ax2.set_ylabel(\"infidelity at $t_{max}$\")\n",
    "h1, l1 = ax1.get_legend_handles_labels(); h2, l2 = ax2.get_legend_handles_labels(); ax1.legend(h1 + h2, l1 + l2, fontsize=8)\n",
    "plt.tight_layout(); plt.savefig(f\"{FIG_DIR}/s_analysis.pdf\"); plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "891468ad",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:11.669288Z",
     "iopub.status.busy": "2026-10-29T11:29:11.667720Z",
     "iopub.status.idle": "2026-10-29T11:29:11.887082Z",
     "shell.execute_reply": "2026-10-29T11:29:11.885919Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "      p(|00>)  p(|01>)  p(|10>)  p(|11>)\n",
      "t_j                                     \n",
      "0.25    0.137    0.125    0.343    0.394\n",
      "0.50    0.069    0.543    0.225    0.163\n",
      "0.75    0.212    0.323    0.184    0.281\n",
      "1.00    0.239    0.125    0.575    0.061\n",
      "1.25    0.213    0.401    0.238    0.148\n",
      "1.50    0.932    0.043    0.006    0.019\n",
      "1.75    0.627    0.226    0.052    0.095\n",
      "2.00    0.119    0.333    0.442    0.105\n",
      "[PASS] Table I: max |p(z|t_j) - paper|: 0.0004955   (paper: 0)\n",
      "      |00>  |01>  |10>  |11>\n",
      "t_j                         \n",
      "0.25   266   259   699   776\n",
      "0.50   127  1118   422   333\n",
      "0.75   393   663   367   577\n",
      "1.00   484   235  1159   122\n",
      "1.25   420   781   501   298\n",
      "1.50  1860    85    11    44\n",
      "1.75  1266   440   113   181\n",
      "2.00   235   689   850   226\n",
      "[PASS] Table II: counts per time point (seed 42): [[266, 259, 699, 776], [127, 1118, 422, 333], [393, 663, 367, 577], [484, 235, 1159, 122], [420, 781, 501, 298], [1860, 85, 11, 44], [1266, 440, 113, 181], [235, 689, 850, 226]]   (paper: [[266, 259, 699, 776], [127, 1118, 422, 333], [393, 663, 367, 577], [484, 235, 1159, 122], [420, 781, 501, 298], [1860, 85, 11, 44], [1266, 440, 113, 181], [235, 689, 850, 226]])\n",
      "[PASS] Table II: pooled counts: [5051, 4270, 4122, 2557]   (paper: [5051, 4270, 4122, 2557])\n",
      "[PASS] Table II: empirical p_agg: [0.3157, 0.2669, 0.2576, 0.1598]   (paper: [0.3157, 0.2669, 0.2576, 0.1598])\n",
      "[PASS] Table II: exact p_agg: [0.3186, 0.265, 0.2581, 0.1583]   (paper: [0.3186, 0.265, 0.2581, 0.1583])\n",
      "[PASS] Table II: pooled standard error sigma_z: [0.0029, 0.0033, 0.0032, 0.0027]   (paper: [0.0029, 0.0033, 0.0032, 0.0027])\n",
      "[PASS] R = N = 4 configurations: 4   (paper: 4)\n",
      "[PASS] solution x_SQD: [0.1939, -0.1394, 0.2606, 0.4061]   (paper: [0.1939, -0.1394, 0.2606, 0.4061])\n",
      "[PASS] F = 1 to machine precision: 1   (paper: 1)\n",
      "[PASS] log of the miss probability of the least probable configuration: -2533   (paper: -2500)\n",
      "[PASS] p(|00>|t=1.5) = 93.2 %: 93.2   (paper: 93.2)\n",
      "[PASS] p(|10>|t=1.0) = 57.5 %: 57.5   (paper: 57.5)\n"
     ]
    }
   ],
   "source": [
    "# Table I: exact time-dependent distributions p(z|t_j)\n",
    "P_ex = np.array(sq.exact_probs(A, b, times))\n",
    "labels = [format(i, \"02b\") for i in range(N)]\n",
    "print(pd.DataFrame(P_ex.round(3), columns=[f\"p(|{l}>)\" for l in labels], index=pd.Index(times, name=\"t_j\")))\n",
    "TABLE_I = np.array([[0.137, 0.125, 0.343, 0.394], [0.069, 0.543, 0.225, 0.163], [0.212, 0.323, 0.184, 0.281],\n",
    "                    [0.239, 0.125, 0.575, 0.061], [0.213, 0.401, 0.238, 0.148], [0.932, 0.043, 0.006, 0.019],\n",
    "                    [0.627, 0.226, 0.052, 0.095], [0.119, 0.333, 0.442, 0.105]])\n",
    "check(\"Table I: max |p(z|t_j) - paper|\", float(np.abs(P_ex - TABLE_I).max()), 0.0, cond=np.abs(P_ex - TABLE_I).max() <= 5.01e-4)\n",
    "\n",
    "# Table II: noiseless AerSimulator (seed 42), all M circuits in one batched job\n",
    "sim = BackendRunner(\"simulator\", seed=42)\n",
    "circs = [sq.build_evolution_circuit(op, b, t, S) for t in times]\n",
    "cnt_sim = sq.counts_per_time(sim.run_batch(circs, SHOTS), N)\n",
    "TABLE_II = np.array([[266, 259, 699, 776], [127, 1118, 422, 333], [393, 663, 367, 577], [484, 235, 1159, 122],\n",
    "                     [420, 781, 501, 298], [1860, 85, 11, 44], [1266, 440, 113, 181], [235, 689, 850, 226]])\n",
    "print(pd.DataFrame(cnt_sim, columns=[f\"|{l}>\" for l in labels], index=pd.Index(times, name=\"t_j\")))\n",
    "check(\"Table II: counts per time point (seed 42)\", cnt_sim.tolist(), TABLE_II.tolist())\n",
    "agg = cnt_sim.sum(0); p_hat = agg / agg.sum(); p_agg = P_ex.mean(0); sig = sq.pooled_sigma(P_ex, SHOTS)\n",
    "check(\"Table II: pooled counts\", agg.tolist(), [5051, 4270, 4122, 2557])\n",
    "check(\"Table II: empirical p_agg\", p_hat.round(4).tolist(), [0.3157, 0.2669, 0.2576, 0.1598])\n",
    "check(\"Table II: exact p_agg\", p_agg.round(4).tolist(), [0.3186, 0.2650, 0.2581, 0.1583])\n",
    "check(\"Table II: pooled standard error sigma_z\", sig.round(4).tolist(), [0.0029, 0.0033, 0.0032, 0.0027])\n",
    "\n",
    "# Galerkin solution and the capture bound of Eq. (capture)\n",
    "C = sq.configuration_set(agg, b); x_sqd = sq.galerkin(A, b, C)\n",
    "check(\"R = N = 4 configurations\", len(C), 4)\n",
    "check(\"solution x_SQD\", x_sqd.round(4).tolist(), [0.1939, -0.1394, 0.2606, 0.4061])\n",
    "check(\"F = 1 to machine precision\", sq.metrics(A, x_ref, x_sqd)[\"F\"], 1.0, atol=1e-12)\n",
    "check(\"log of the miss probability of the least probable configuration\", float(-M * SHOTS * p_agg.min()), -2500.0,\n",
    "      cond=-M * SHOTS * p_agg.min() < -2500)\n",
    "check(\"p(|00>|t=1.5) = 93.2 %\", round(100 * P_ex[5, 0], 1), 93.2)\n",
    "check(\"p(|10>|t=1.0) = 57.5 %\", round(100 * P_ex[3, 2], 1), 57.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "89ba7f81",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:11.890824Z",
     "iopub.status.busy": "2026-10-29T11:29:11.890530Z",
     "iopub.status.idle": "2026-10-29T11:29:12.031644Z",
     "shell.execute_reply": "2026-10-29T11:29:12.029354Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "data/ibm_fez_4x4_counts.json not found: hardware row and markers skipped (see the export cell of the self-contained notebook)\n",
      "           platform  TVD_agg  TVD_mean_per_time     chi2  max_abs_z  R   F\n",
      "Noiseless simulator   0.0033             0.0123   1.6130     0.9873  4 1.0\n",
      "    Noisy simulator   0.0251             0.0765 135.5928     9.1650  4 1.0\n",
      "shot-noise reference: TVD_agg 0.0048, per time 0.0131, chi2 3 +/- 2.4\n",
      "[PASS] Table III Noiseless simulator: TVD_agg, mean TVD, chi2, max|z|: (0.0033, np.float64(0.0123), 1.6, 1.0)   (paper: (0.0033, 0.012, 1.6, 1.0))\n",
      "[PASS] Table III Noiseless simulator: R and F: (4, 1.0)   (paper: (4, 1.0))\n",
      "[PASS] Table III Noisy simulator: TVD_agg, mean TVD, chi2, max|z|: (0.0251, np.float64(0.0765), 135.6, 9.2)   (paper: (0.0251, 0.077, 135.6, 9.2))\n",
      "[PASS] Table III Noisy simulator: R and F: (4, 1.0)   (paper: (4, 1.0))\n",
      "[PASS] Table III shot noise: TVD_agg and per-time TVD: (np.float64(0.0048), np.float64(0.013))   (paper: (0.0048, 0.013))\n"
     ]
    }
   ],
   "source": [
    "# Table III and Fig. 3: deviation of the sampled distributions from the exact ones\n",
    "noisy = BackendRunner(\"noisy_simulator\", noise_model=nm, seed=42)\n",
    "platforms = {\"Noiseless simulator\": cnt_sim, \"Noisy simulator\": sq.counts_per_time(noisy.run_batch(circs, SHOTS), N)}\n",
    "if os.path.exists(HW_FILE):\n",
    "    hw = json.load(open(HW_FILE))\n",
    "    platforms[\"ibm_fez\"] = np.array(hw[\"counts_per_time\"])\n",
    "    print(f\"hardware counts loaded from {HW_FILE} (job {hw.get('job_id')}, backend {hw.get('backend')})\")\n",
    "else:\n",
    "    print(f\"{HW_FILE} not found: hardware row and markers skipped (see the export cell of the self-contained notebook)\")\n",
    "\n",
    "rows = []\n",
    "for name, cnt in platforms.items():\n",
    "    P_hat = cnt / cnt.sum(1, keepdims=True); ph = cnt.sum(0) / cnt.sum()\n",
    "    z = (ph - p_agg) / sig\n",
    "    rows.append(dict(platform=name, TVD_agg=sq.tvd(ph, p_agg),\n",
    "                     TVD_mean_per_time=np.mean([sq.tvd(P_hat[j], P_ex[j]) for j in range(M)]),\n",
    "                     chi2=float((z**2).sum()), max_abs_z=float(np.abs(z).max()),\n",
    "                     R=len(sq.configuration_set(cnt.sum(0), b)),\n",
    "                     F=sq.metrics(A, x_ref, sq.galerkin(A, b, sq.configuration_set(cnt.sum(0), b)))[\"F\"]))\n",
    "tvd_tab = pd.DataFrame(rows); print(tvd_tab.round(4).to_string(index=False))\n",
    "shot_agg = sq.shot_noise_tvd(sig)\n",
    "shot_t = np.mean([sq.shot_noise_tvd(np.sqrt(P_ex[j] * (1 - P_ex[j]) / SHOTS)) for j in range(M)])\n",
    "print(f\"shot-noise reference: TVD_agg {shot_agg:.4f}, per time {shot_t:.4f}, chi2 {N-1} +/- {np.sqrt(2*(N-1)):.1f}\")\n",
    "\n",
    "PAPER_III = {\"Noiseless simulator\": (0.0033, 0.012, 1.6, 1.0), \"Noisy simulator\": (0.0251, 0.077, 135.6, 9.2),\n",
    "             \"ibm_fez\": (0.0542, 0.119, 405.8, 13.5)}\n",
    "for r in rows:\n",
    "    p = PAPER_III[r[\"platform\"]]\n",
    "    check(f\"Table III {r['platform']}: TVD_agg, mean TVD, chi2, max|z|\",\n",
    "          (round(r[\"TVD_agg\"], 4), round(r[\"TVD_mean_per_time\"], 4), round(r[\"chi2\"], 1), round(r[\"max_abs_z\"], 1)), p, atol=6e-4)\n",
    "    check(f\"Table III {r['platform']}: R and F\", (r[\"R\"], round(r[\"F\"], 12)), (4, 1.0))\n",
    "check(\"Table III shot noise: TVD_agg and per-time TVD\", (round(shot_agg, 4), round(shot_t, 3)), (0.0048, 0.013))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "65cf595d",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:12.035007Z",
     "iopub.status.busy": "2026-10-29T11:29:12.034639Z",
     "iopub.status.idle": "2026-10-29T11:29:14.304985Z",
     "shell.execute_reply": "2026-10-29T11:29:14.303989Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x850 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " R                C  F_SQD  F_oracle\n",
      " 1             [11] 0.5689    0.5689\n",
      " 2         [00, 11] 0.6957    0.8025\n",
      " 3     [00, 01, 11] 0.7205    0.9124\n",
      " 4 [00, 01, 10, 11] 1.0000    1.0000\n"
     ]
    }
   ],
   "source": [
    "# Fig. 3 (panels as in the paper; hardware markers only if the stored counts are present)\n",
    "colors = plt.cm.tab10(np.arange(N)); mk = {\"Noiseless simulator\": \"o\", \"Noisy simulator\": \"s\", \"ibm_fez\": \"D\"}\n",
    "fig, ax = plt.subplots(2, 2, figsize=(12, 8.5))\n",
    "tt = np.linspace(0, times[-1], 400)\n",
    "P_fine = np.vstack([np.eye(N)[np.argmax(np.abs(b))], np.array(sq.exact_probs(A, b, tt[1:]))])\n",
    "for k in range(N):\n",
    "    ax[0, 0].plot(tt, P_fine[:, k], color=colors[k], lw=1.2, label=f\"|{labels[k]}> exact\")\n",
    "    for name, cnt in platforms.items():\n",
    "        ax[0, 0].plot(times, cnt[:, k] / cnt.sum(1), mk[name], color=colors[k], ms=5,\n",
    "                      mfc=colors[k] if name == \"ibm_fez\" else \"none\")\n",
    "ax[0, 0].set(title=r\"(a) $p(z\\mid t)$: exact (lines) and measured (symbols)\", xlabel=\"time t\", ylabel=\"probability\"); ax[0, 0].legend(fontsize=7, ncol=2)\n",
    "w = 0.8 / (len(platforms) + 1); idx = np.arange(N)\n",
    "ax[0, 1].bar(idx - 0.4 + w/2, p_agg, w, color=\"0.6\", label=\"exact\")\n",
    "for i, (name, cnt) in enumerate(platforms.items(), start=1):\n",
    "    ax[0, 1].bar(idx - 0.4 + w/2 + i*w, cnt.sum(0) / cnt.sum(), w, yerr=sig, capsize=2, label=name)\n",
    "ax[0, 1].set_xticks(idx, [f\"|{l}>\" for l in labels]); ax[0, 1].set(title=r\"(b) $p_{\\rm agg}(z)$ ($\\pm1\\sigma_z$)\", ylabel=\"probability\"); ax[0, 1].legend(fontsize=8)\n",
    "ax[1, 0].plot(times, [sq.shot_noise_tvd(np.sqrt(P_ex[j] * (1 - P_ex[j]) / SHOTS)) for j in range(M)], \"k--\", lw=1, label=\"shot-noise level\")\n",
    "for name, cnt in platforms.items():\n",
    "    P_hat = cnt / cnt.sum(1, keepdims=True)\n",
    "    ax[1, 0].plot(times, [sq.tvd(P_hat[j], P_ex[j]) for j in range(M)], mk[name] + \"-\", label=name)\n",
    "ax[1, 0].set(title=r\"(c) TVD to the exact $p(z\\mid t_j)$\", xlabel=\"time t\", ylabel=\"TVD\"); ax[1, 0].legend(fontsize=8)\n",
    "ax[1, 1].bar(idx - 0.4 + w/2, x_ref, w, color=\"0.6\", label=\"$A^{-1}b$\")\n",
    "for i, (name, cnt) in enumerate(platforms.items(), start=1):\n",
    "    ax[1, 1].bar(idx - 0.4 + w/2 + i*w, sq.galerkin(A, b, sq.configuration_set(cnt.sum(0), b)), w, label=name)\n",
    "ax[1, 1].axhline(0, color=\"k\", lw=0.6); ax[1, 1].set_xticks(idx, [f\"x[{l}]\" for l in labels])\n",
    "ax[1, 1].set(title=\"(d) solution components\", ylabel=\"value\"); ax[1, 1].legend(fontsize=8)\n",
    "for a in ax.ravel(): a.grid(alpha=0.3)\n",
    "plt.tight_layout(); plt.savefig(f\"{FIG_DIR}/hardware_vs_simulation.pdf\"); plt.show()\n",
    "\n",
    "# Truncated 4x4 subspaces (frequency ranking vs oracle), discussed in Sec. IV A\n",
    "rows = []\n",
    "for R_ in range(1, N + 1):\n",
    "    Ct = sq.configuration_set(agg, b, max_R=R_)\n",
    "    rows.append(dict(R=R_, C=[labels[i] for i in Ct], F_SQD=sq.metrics(A, x_ref, sq.galerkin(A, b, Ct))[\"F\"],\n",
    "                     F_oracle=sq.metrics(A, x_ref, sq.galerkin(A, b, sq.oracle_set(x_ref, R_)))[\"F\"]))\n",
    "print(pd.DataFrame(rows).round(4).to_string(index=False))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f85d82ac",
   "metadata": {},
   "source": [
    "---\n",
    "## 3. Localized problem, $N=1024$ (Sec. IV B, Tables IV and V)\n",
    "Screened Poisson operator $A=-\\Delta_h+0.5\\,\\mathbb I$ with a point source at $z_0=N/2$; $\\Delta t=\\pi/4$ (Gershgorin), $M=8$,\n",
    "2000 shots per time point. Sampling uses the exact distributions (`sq.sample_exact`, seed 0); the circuit rows of Table IV use\n",
    "Lie–Trotter circuits on the noiseless simulator."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "8d084673",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:14.307802Z",
     "iopub.status.busy": "2026-10-29T11:29:14.307320Z",
     "iopub.status.idle": "2026-10-29T11:29:21.620932Z",
     "shell.execute_reply": "2026-10-29T11:29:21.619550Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Gershgorin bound on the width: 4   (paper: 4)\n",
      "[PASS] true spectral width at n = 10: 4   (paper: 4)\n",
      "[PASS] participation ratio: 2.45   (paper: 2.45)\n",
      "[PASS] untruncated R (seed 0): 33   (paper: 33)\n",
      "[PASS] window z0 +/- 16: (496, 528)   (paper: (496, 528))\n",
      "[PASS] 1 - F: 1.164e-10   (paper: 1.2e-10)\n",
      "[PASS] relative error eta: 1.079e-05   (paper: 1.1e-05)\n",
      "M=8: R min/median/max = 31/33.0/35, eta min/max = 7.86e-06/2.16e-05\n",
      "M=32: R min/median/max = 109/111.5/114, eta min/max = 1.55e-17/5.72e-17\n",
      "[PASS] M=8, 30 seeds: R range and median: (31, 35, 33.0)   (paper: (31, 35, 33.0))\n",
      "[PASS] M=8, 30 seeds: eta range (units of 1e-5): (0.8, 2.2)   (paper: (0.8, 2.2))\n",
      "[PASS] M=32, seed 0: R: 109   (paper: 109)\n",
      "[PASS] M=32, 30 seeds: R range and median: (109, 114, 111.5)   (paper: (109, 114, 111.5))\n",
      "[PASS] M=32, seed 0: error at machine precision: 5.722e-17   (paper: 6e-17)\n"
     ]
    }
   ],
   "source": [
    "SECTION = \"3 localized (IV B)\"\n",
    "NL = 1024\n",
    "A_l, b_l = sq.screened_poisson_system(NL, 0.5); z0 = NL // 2\n",
    "x_l = spla.spsolve(A_l.tocsc(), b_l)\n",
    "ev = np.linalg.eigvalsh(A_l.toarray())\n",
    "check(\"Gershgorin bound on the width\", sq.spectral_width_bound(A_l), 4.0, atol=1e-12)\n",
    "check(\"true spectral width at n = 10\", round(ev[-1] - ev[0], 5), 3.99998)\n",
    "check(\"participation ratio\", round(1 / np.sum((x_l / np.linalg.norm(x_l))**4), 2), 2.45)\n",
    "dt_l = np.pi / sq.spectral_width_bound(A_l)\n",
    "times_l = lambda M_: dt_l * np.arange(1, M_ + 1)\n",
    "F_l = lambda C: sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, C))[\"F\"]\n",
    "\n",
    "counts0 = sq.sample_exact(A_l, b_l, times_l(8), 2000, seed=0)\n",
    "C0 = sq.configuration_set(counts0, b_l); m0 = sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, C0))\n",
    "check(\"untruncated R (seed 0)\", len(C0), 33)\n",
    "check(\"window z0 +/- 16\", (int(C0.min()), int(C0.max())), (z0 - 16, z0 + 16))\n",
    "check(\"1 - F\", float(1 - m0[\"F\"]), 1.2e-10, atol=0.05e-10)\n",
    "check(\"relative error eta\", m0[\"rel_err\"], 1.1e-5, atol=0.05e-5)\n",
    "\n",
    "spread = {}\n",
    "for M_ in (8, 32):\n",
    "    Rs, es = [], []\n",
    "    for s in range(30):\n",
    "        C_ = sq.configuration_set(sq.sample_exact(A_l, b_l, times_l(M_), 2000, seed=s), b_l)\n",
    "        Rs.append(len(C_)); es.append(sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, C_))[\"rel_err\"])\n",
    "    spread[M_] = (Rs, es)\n",
    "    print(f\"M={M_}: R min/median/max = {min(Rs)}/{np.median(Rs)}/{max(Rs)}, eta min/max = {min(es):.2e}/{max(es):.2e}\")\n",
    "check(\"M=8, 30 seeds: R range and median\", (min(spread[8][0]), max(spread[8][0]), float(np.median(spread[8][0]))), (31, 35, 33.0))\n",
    "check(\"M=8, 30 seeds: eta range (units of 1e-5)\", (round(min(spread[8][1]) * 1e5, 1), round(max(spread[8][1]) * 1e5, 1)), (0.8, 2.2))\n",
    "check(\"M=32, seed 0: R\", len(sq.configuration_set(sq.sample_exact(A_l, b_l, times_l(32), 2000, seed=0), b_l)), 109)\n",
    "check(\"M=32, 30 seeds: R range and median\", (min(spread[32][0]), max(spread[32][0]), float(np.median(spread[32][0]))), (109, 114, 111.5))\n",
    "e32 = sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, sq.configuration_set(sq.sample_exact(A_l, b_l, times_l(32), 2000, seed=0), b_l)))[\"rel_err\"]\n",
    "check(\"M=32, seed 0: error at machine precision\", e32, 6e-17, cond=e32 < 1e-15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "e70b49a6",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:29:21.623202Z",
     "iopub.status.busy": "2026-10-29T11:29:21.622962Z",
     "iopub.status.idle": "2026-10-29T11:30:46.132471Z",
     "shell.execute_reply": "2026-10-29T11:30:46.131375Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           mode    N   S  trotter_inf  cx_per_circuit  R  R_over_N   rel_err  R_trunc  F_trunc_SQD  F_trunc_oracle\n",
      "      simulator   64  64     0.002457       2.125e+04 32       0.5 1.706e-05        8       0.9952          0.9952\n",
      "      simulator  128  64     0.002457       4.531e+04 32      0.25 1.706e-05       16            1               1\n",
      "exact-emulation   64 NaN            0             NaN 33    0.5156 1.079e-05        8       0.9952          0.9952\n",
      "exact-emulation  128 NaN            0             NaN 33    0.2578 1.079e-05       16            1               1\n",
      "exact-emulation  256 NaN            0             NaN 33    0.1289 1.079e-05       32            1               1\n",
      "exact-emulation  512 NaN            0             NaN 33   0.06445 1.079e-05       64            1               1\n",
      "exact-emulation 1024 NaN            0             NaN 33   0.03223 1.079e-05      128            1               1\n",
      "[PASS] Table IV circuits N=64: S, CNOTs, R: (64, 21248, 32)   (paper: (64, 21248, 32))\n",
      "[PASS] Table IV circuits N=64: Trotter infidelity: 0.0025   (paper: 0.0025)\n",
      "[PASS] Table IV circuits N=64: eta: 1.706e-05   (paper: 1.7e-05)\n",
      "[PASS] Table IV circuits N=64: configurations outside the exact window: 0   (paper: 0)\n",
      "[PASS] Table IV simulator N=64: F_trunc (SQD = oracle): (0.995, 0.995)   (paper: (0.995, 0.995))\n",
      "[PASS] Table IV circuits N=128: S, CNOTs, R: (64, 45312, 32)   (paper: (64, 45312, 32))\n",
      "[PASS] Table IV circuits N=128: Trotter infidelity: 0.0025   (paper: 0.0025)\n",
      "[PASS] Table IV circuits N=128: eta: 1.706e-05   (paper: 1.7e-05)\n",
      "[PASS] Table IV circuits N=128: configurations outside the exact window: 0   (paper: 0)\n",
      "[PASS] Table IV simulator N=128: F_trunc (SQD = oracle): (1.0, 1.0)   (paper: (1.0, 1.0))\n",
      "[PASS] Table IV exact N=64: R, R/N: (33, 0.516)   (paper: (33, 0.516))\n",
      "[PASS] Table IV exact N=64: eta: 1.079e-05   (paper: 1.1e-05)\n",
      "[PASS] Table IV exact-emulation N=64: F_trunc (SQD = oracle): (0.995, 0.995)   (paper: (0.995, 0.995))\n",
      "[PASS] Table IV exact N=128: R, R/N: (33, 0.258)   (paper: (33, 0.258))\n",
      "[PASS] Table IV exact N=128: eta: 1.079e-05   (paper: 1.1e-05)\n",
      "[PASS] Table IV exact-emulation N=128: F_trunc (SQD = oracle): (1.0, 1.0)   (paper: (1.0, 1.0))\n",
      "[PASS] Table IV exact N=256: R, R/N: (33, 0.129)   (paper: (33, 0.129))\n",
      "[PASS] Table IV exact N=256: eta: 1.079e-05   (paper: 1.1e-05)\n",
      "[PASS] Table IV exact-emulation N=256: F_trunc (SQD = oracle): (1.0, 1.0)   (paper: (1.0, 1.0))\n",
      "[PASS] Table IV exact N=512: R, R/N: (33, 0.064)   (paper: (33, 0.064))\n",
      "[PASS] Table IV exact N=512: eta: 1.079e-05   (paper: 1.1e-05)\n",
      "[PASS] Table IV exact-emulation N=512: F_trunc (SQD = oracle): (1.0, 1.0)   (paper: (1.0, 1.0))\n",
      "[PASS] Table IV exact N=1024: R, R/N: (33, 0.032)   (paper: (33, 0.032))\n",
      "[PASS] Table IV exact N=1024: eta: 1.079e-05   (paper: 1.1e-05)\n",
      "[PASS] Table IV exact-emulation N=1024: F_trunc (SQD = oracle): (1.0, 1.0)   (paper: (1.0, 1.0))\n"
     ]
    }
   ],
   "source": [
    "# Table IV: banded family, circuits (N = 64, 128) and exact sampling (N = 64 ... 1024)\n",
    "rows = []\n",
    "if RUN_CIRCUITS:\n",
    "    for N_ in (64, 128):\n",
    "        rows.append(run_case(\"banded\", N_, \"simulator\"))\n",
    "for N_ in (64, 128, 256, 512, 1024):\n",
    "    rows.append(run_case(\"banded\", N_, \"exact-emulation\"))\n",
    "tab4 = pd.DataFrame(rows)[[\"mode\", \"N\", \"S\", \"trotter_inf\", \"cx_per_circuit\", \"R\", \"R_over_N\", \"rel_err\", \"R_trunc\", \"F_trunc_SQD\", \"F_trunc_oracle\"]]\n",
    "print(tab4.to_string(index=False, float_format=lambda v: f\"{v:.4g}\"))\n",
    "for r in rows:\n",
    "    if r[\"mode\"] == \"simulator\":\n",
    "        exact_C = set(run_case(\"banded\", r[\"N\"], \"exact-emulation\")[\"C\"].tolist())\n",
    "        check(f\"Table IV circuits N={r['N']}: S, CNOTs, R\", (int(r[\"S\"]), int(r[\"cx_per_circuit\"]), r[\"R\"]),\n",
    "              (64, {64: 21248, 128: 45312}[r[\"N\"]], 32))\n",
    "        check(f\"Table IV circuits N={r['N']}: Trotter infidelity\", round(r[\"trotter_inf\"], 4), 0.0025)\n",
    "        check(f\"Table IV circuits N={r['N']}: eta\", r[\"rel_err\"], 1.7e-5, atol=0.05e-5)\n",
    "        check(f\"Table IV circuits N={r['N']}: configurations outside the exact window\", len(set(r[\"C\"].tolist()) - exact_C), 0)\n",
    "    else:\n",
    "        check(f\"Table IV exact N={r['N']}: R, R/N\", (r[\"R\"], round(r[\"R_over_N\"], 3)),\n",
    "              (33, {64: 0.516, 128: 0.258, 256: 0.129, 512: 0.064, 1024: 0.032}[r[\"N\"]]))\n",
    "        check(f\"Table IV exact N={r['N']}: eta\", r[\"rel_err\"], 1.1e-5, atol=0.05e-5)\n",
    "    check(f\"Table IV {r['mode']} N={r['N']}: F_trunc (SQD = oracle)\", (round(r[\"F_trunc_SQD\"], 3), round(r[\"F_trunc_oracle\"], 3)),\n",
    "          ({64: 0.995}.get(r[\"N\"], 1.0),) * 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "6ecdd62e",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:30:46.135021Z",
     "iopub.status.busy": "2026-10-29T11:30:46.134795Z",
     "iopub.status.idle": "2026-10-29T11:30:49.998447Z",
     "shell.execute_reply": "2026-10-29T11:30:49.997087Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " R      SQD  SQD_without_supp_b   oracle   greedy  random_with_source  random_without_source\n",
      " 2 0.744828                   0 0.744828 0.744828            0.600434                 0.0012\n",
      " 4  0.93069             0.93069  0.93069  0.93069            0.600869                  0.003\n",
      " 8 0.995238            0.995238 0.995238 0.995238            0.602462                 0.0036\n",
      "16 0.999981            0.999981 0.999981 0.999981            0.602752             0.00674483\n",
      "32        1                   1        1        1            0.611486              0.0187448\n",
      "[PASS] Table V R=2: SQD, without supp(b), oracle, greedy, random+source: (0.745, 0.0, 0.745, 0.745, np.float64(0.6))   (paper: (0.745, 0.0, 0.745, 0.745, 0.6))\n",
      "[PASS] Table V R=4: SQD, without supp(b), oracle, greedy, random+source: (0.931, 0.931, 0.931, 0.931, np.float64(0.601))   (paper: (0.931, 0.931, 0.931, 0.931, 0.601))\n",
      "[PASS] Table V R=8: SQD, without supp(b), oracle, greedy, random+source: (0.995, 0.995, 0.995, 0.995, np.float64(0.602))   (paper: (0.995, 0.995, 0.995, 0.995, 0.602))\n",
      "[PASS] Table V R=16: SQD, without supp(b), oracle, greedy, random+source: (0.99998, 0.99998, 0.99998, 0.99998, np.float64(0.603))   (paper: (0.99998, 0.99998, 0.99998, 0.99998, 0.603))\n",
      "[PASS] Table V R=32: 1 - F below 1e-9 for SQD, without supp(b), oracle, greedy: 2.91e-10   (paper: 1e-09)\n",
      "[PASS] Table V R=32: random with source: 0.611   (paper: 0.611)\n",
      "[PASS] Table V: random without source <= 0.02: 0.019   (paper: 0.02)\n"
     ]
    }
   ],
   "source": [
    "# Table V: truncated subspaces, N = 1024, seed 0\n",
    "rng = np.random.default_rng(1)\n",
    "order = [int(i) for i in np.argsort(-counts0, kind=\"stable\") if counts0[i] > 0]\n",
    "others = np.delete(np.arange(NL), z0)\n",
    "rows = []\n",
    "for R in (2, 4, 8, 16, 32):\n",
    "    rows.append(dict(R=R, SQD=F_l(sq.configuration_set(counts0, b_l, max_R=R)), SQD_without_supp_b=F_l(order[:R]),\n",
    "                     oracle=F_l(sq.oracle_set(x_l, R)), greedy=sq.metrics(A_l, x_l, sq.greedy_residual(A_l, b_l, R, [z0])[0])[\"F\"],\n",
    "                     random_with_source=np.mean([F_l(np.r_[z0, rng.choice(others, R - 1, replace=False)]) for _ in range(1000)]),\n",
    "                     random_without_source=np.mean([F_l(rng.choice(NL, R, replace=False)) for _ in range(1000)])))\n",
    "tab5 = pd.DataFrame(rows); print(tab5.to_string(index=False, float_format=lambda v: f\"{v:.6g}\"))\n",
    "PAPER_V = {2: (0.745, 0.000, 0.745, 0.745, 0.600), 4: (0.931, 0.931, 0.931, 0.931, 0.601), 8: (0.995, 0.995, 0.995, 0.995, 0.602),\n",
    "           16: (0.99998, 0.99998, 0.99998, 0.99998, 0.603)}\n",
    "for r in rows:\n",
    "    if r[\"R\"] in PAPER_V:\n",
    "        nd = 5 if r[\"R\"] == 16 else 3\n",
    "        check(f\"Table V R={r['R']}: SQD, without supp(b), oracle, greedy, random+source\",\n",
    "              tuple(round(r[k], nd) for k in (\"SQD\", \"SQD_without_supp_b\", \"oracle\", \"greedy\")) + (round(r[\"random_with_source\"], 3),),\n",
    "              PAPER_V[r[\"R\"]])\n",
    "r32 = rows[-1]\n",
    "check(\"Table V R=32: 1 - F below 1e-9 for SQD, without supp(b), oracle, greedy\",\n",
    "      max(1 - r32[k] for k in (\"SQD\", \"SQD_without_supp_b\", \"oracle\", \"greedy\")), 1e-9,\n",
    "      cond=max(1 - r32[k] for k in (\"SQD\", \"SQD_without_supp_b\", \"oracle\", \"greedy\")) < 1e-9)\n",
    "check(\"Table V R=32: random with source\", round(r32[\"random_with_source\"], 3), 0.611)\n",
    "check(\"Table V: random without source <= 0.02\", round(tab5.random_without_source.max(), 3), 0.02, cond=tab5.random_without_source.max() <= 0.02)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "560bf0bd",
   "metadata": {},
   "source": [
    "---\n",
    "## 4. Noise, shots, and Trotter errors (Sec. IV C, Fig. 4(c)–(d))\n",
    "Same random-number stream as the package script `tests/t5.py` (seed 5), so the numbers are identical to the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "541e9abc",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:30:50.001381Z",
     "iopub.status.busy": "2026-10-29T11:30:50.001106Z",
     "iopub.status.idle": "2026-10-29T11:30:50.474982Z",
     "shell.execute_reply": "2026-10-29T11:30:50.473050Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "       R_mean  Anorm_max  F_top16  F_top16_with_source\n",
      "0.000    32.8  2.158e-05        1                    1\n",
      "0.001   103.2   8.53e-06        1                    1\n",
      "0.010     214  5.268e-09        1                    1\n",
      "0.050   519.4  2.328e-10        1                    1\n",
      "[PASS] readout flips 0, 1e-3, 1e-2, 5e-2: mean R: (33, 103, 214, 519)   (paper: (33, 103, 214, 519))\n",
      "[PASS] energy-norm error decreases from ~2e-5 to ~2e-10: (2e-05, 2e-10)   (paper: (2e-05, 2e-10))\n",
      "[PASS] truncation to R=16: F = 0.99998 at all noise levels: (np.float64(0.99998), np.float64(0.99998), np.float64(0.99998), np.float64(0.99998))   (paper: (0.99998, 0.99998, 0.99998, 0.99998))\n",
      "       R_mean  F_mean  rel_err_mean\n",
      "20       24.4       1      0.000368\n",
      "100        29       1     6.577e-05\n",
      "500        31       1     2.767e-05\n",
      "2000     32.8       1     1.706e-05\n",
      "20000    35.4       1     4.855e-06\n",
      "[PASS] 20 shots: R and eta: (24, 0.0004)   (paper: (24, 0.0004))\n",
      "[PASS] 2e4 shots: R and eta: (35, 5e-06)   (paper: (35, 5e-06))\n"
     ]
    }
   ],
   "source": [
    "SECTION = \"4 noise, shots, Trotter (IV C)\"\n",
    "rng = np.random.default_rng(5)\n",
    "P_l = sq.exact_probs(A_l, b_l, times_l(8))\n",
    "noise = {}\n",
    "for pf in (0.0, 1e-3, 1e-2, 5e-2):\n",
    "    r = []\n",
    "    for rep in range(5):\n",
    "        cnt = sq.sample_counts(P_l, 2000, rng, readout_flip=pf, n=10); obs = np.flatnonzero(cnt); order_ = np.argsort(-cnt)\n",
    "        topS = list(dict.fromkeys([z0] + list(order_[:15])))\n",
    "        r.append((len(obs), sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, obs))[\"Anorm\"], F_l(order_[:16]), F_l(topS)))\n",
    "    r = np.array(r); noise[pf] = dict(R_mean=r[:, 0].mean(), Anorm_max=r[:, 1].max(), F_top16=r[:, 2].mean(), F_top16_with_source=r[:, 3].mean())\n",
    "noise_tab = pd.DataFrame(noise).T; print(noise_tab.to_string(float_format=lambda v: f\"{v:.4g}\"))\n",
    "check(\"readout flips 0, 1e-3, 1e-2, 5e-2: mean R\", tuple(int(round(noise[p][\"R_mean\"])) for p in noise), (33, 103, 214, 519))\n",
    "check(\"energy-norm error decreases from ~2e-5 to ~2e-10\", (float(f\"{noise[0.0]['Anorm_max']:.0e}\"), float(f\"{noise[5e-2]['Anorm_max']:.0e}\")), (2e-5, 2e-10))\n",
    "check(\"truncation to R=16: F = 0.99998 at all noise levels\", tuple(round(noise[p][\"F_top16\"], 5) for p in noise), (0.99998,) * 4)\n",
    "\n",
    "shots_res = {}\n",
    "for s in (20, 100, 500, 2000, 20000):\n",
    "    rr = []\n",
    "    for rep in range(5):\n",
    "        obs = np.flatnonzero(sq.sample_counts(P_l, s, rng)); m = sq.metrics(A_l, x_l, sq.galerkin(A_l, b_l, obs))\n",
    "        rr.append((len(obs), m[\"F\"], m[\"rel_err\"]))\n",
    "    rr = np.array(rr); shots_res[s] = dict(R_mean=rr[:, 0].mean(), F_mean=rr[:, 1].mean(), rel_err_mean=rr[:, 2].mean())\n",
    "shots_tab = pd.DataFrame(shots_res).T; print(shots_tab.to_string(float_format=lambda v: f\"{v:.4g}\"))\n",
    "check(\"20 shots: R and eta\", (int(round(shots_res[20][\"R_mean\"])), float(f\"{shots_res[20]['rel_err_mean']:.0e}\")), (24, 4e-4))\n",
    "check(\"2e4 shots: R and eta\", (int(round(shots_res[20000][\"R_mean\"])), float(f\"{shots_res[20000]['rel_err_mean']:.0e}\")), (35, 5e-6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "91c29f87",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:30:50.477608Z",
     "iopub.status.busy": "2026-10-29T11:30:50.477272Z",
     "iopub.status.idle": "2026-10-29T11:30:52.424291Z",
     "shell.execute_reply": "2026-10-29T11:30:52.423035Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] hidden block: L: 136   (paper: 136)\n",
      "[PASS] exact dynamics: R = N/2 inside the Krylov support, exact solution: (8, True, 1.0)   (paper: (8, True, 1.0))\n",
      "[PASS] Trotter S=2: R, spurious configurations outside the support, F: (16, 8, 1.0)   (paper: (16, 8, 1.0))\n",
      "[PASS] Trotter S=8: R, spurious configurations outside the support, F: (16, 8, 1.0)   (paper: (16, 8, 1.0))\n"
     ]
    }
   ],
   "source": [
    "# Proposition 1 with circuits: hidden 8x8 blocks (N = 16, L = 136), b in one block\n",
    "op_h = sq.pauli_op(A_h); lam_h = np.linalg.eigvalsh(A_h)\n",
    "times_h = np.pi / (lam_h[-1] - lam_h[0]) * np.arange(1, 9)\n",
    "cnt_h = sq.sample_counts(sq.exact_probs(A_h, b_h, times_h), 2000, np.random.default_rng(7))\n",
    "C_h = np.flatnonzero(cnt_h)\n",
    "check(\"hidden block: L\", len(op_h), 136)\n",
    "check(\"exact dynamics: R = N/2 inside the Krylov support, exact solution\",\n",
    "      (len(C_h), set(C_h) <= set(S_kr), round(sq.metrics(A_h, x_h, sq.galerkin(A_h, b_h, C_h))[\"F\"], 12)), (8, True, 1.0))\n",
    "for S_ in (2, 8):\n",
    "    cnt_t = sq.sample_configurations(op_h, b_h, times_h, 2000, S_, BackendRunner(\"simulator\", seed=3))\n",
    "    C_t = np.flatnonzero(cnt_t)\n",
    "    check(f\"Trotter S={S_}: R, spurious configurations outside the support, F\",\n",
    "          (len(C_t), len(set(C_t) - set(S_kr)), round(sq.metrics(A_h, x_h, sq.galerkin(A_h, b_h, C_t))[\"F\"], 12)), (16, 8, 1.0))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "59069823",
   "metadata": {},
   "source": [
    "---\n",
    "## 5. Circuit cost and dense matrices (Sec. IV D, Fig. 4(b), Table VI)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "0864833f",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:30:52.428080Z",
     "iopub.status.busy": "2026-10-29T11:30:52.427756Z",
     "iopub.status.idle": "2026-10-29T11:31:02.623913Z",
     "shell.execute_reply": "2026-10-29T11:31:02.623223Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " n    N    L  max_weight  true_width  gershgorin  pauli_bound\n",
      " 2    4    4           2     3.23607     4.00000      4.00000\n",
      " 3    8    8           3     3.75877     4.00000      6.00000\n",
      " 4   16   16           4     3.93189     4.00000      8.00000\n",
      " 5   32   32           5     3.98189     4.00000     10.00000\n",
      " 6   64   64           6     3.99533     4.00000     12.00000\n",
      " 7  128  128           7     3.99881     4.00000     14.00000\n",
      " 8  256  256           8     3.99970     4.00000     16.00000\n",
      " 9  512  512           9     3.99992     4.00000     18.00000\n",
      "10 1024 1024          10     3.99998     4.00000     20.00000\n",
      "[PASS] tridiagonal operator: L = N for n = 2..10: [4, 8, 16, 32, 64, 128, 256, 512, 1024]   (paper: [4, 8, 16, 32, 64, 128, 256, 512, 1024])\n",
      "[PASS] maximum Pauli weight = n: [2, 3, 4, 5, 6, 7, 8, 9, 10]   (paper: [2, 3, 4, 5, 6, 7, 8, 9, 10])\n",
      "[PASS] Pauli-sum bound = 2n: [4.0, 6.0, 8.0, 10.0, 12.0, 14.0, 16.0, 18.0, 20.0]   (paper: [4.0, 6.0, 8.0, 10.0, 12.0, 14.0, 16.0, 18.0, 20.0])\n",
      "[PASS] Gershgorin bound = 4: [4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0]   (paper: [4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0, 4.0])\n",
      "CNOTs per Trotter step: {3: 20, 4: 60, 5: 148, 6: 332, 7: 708}\n",
      "[PASS] CNOTs per Trotter step, n = 3..7: [20, 60, 148, 332, 708]   (paper: [20, 60, 148, 332, 708])\n",
      "n = 6, t = 2 pi, Trotter infidelity: {4: '0.996', 16: '0.0456', 64: '0.00246'}\n",
      "[PASS] n=6, t=2pi, S=64: infidelity: 0.0025   (paper: 0.0025)\n",
      "[PASS] n=6, S=64: CNOTs per circuit (about 2e4): 21248   (paper: 21248)\n"
     ]
    }
   ],
   "source": [
    "SECTION = \"5 circuit cost, dense (IV D)\"\n",
    "rows = []\n",
    "for n_ in range(2, 11):\n",
    "    Ab = sq.screened_poisson(n_, 0.5); op_ = sq.pauli_op(Ab); w_ = np.linalg.eigvalsh(Ab.toarray())\n",
    "    rows.append(dict(n=n_, N=2**n_, L=len(op_), max_weight=max(sum(ch != \"I\" for ch in str(p)) for p in op_.paulis),\n",
    "                     true_width=w_[-1] - w_[0], gershgorin=sq.spectral_width_bound(Ab), pauli_bound=sq.spectral_width_bound(Ab, method=\"pauli\")))\n",
    "t4 = pd.DataFrame(rows); print(t4.to_string(index=False, float_format=lambda v: f\"{v:.5f}\"))\n",
    "check(\"tridiagonal operator: L = N for n = 2..10\", t4.L.tolist(), t4.N.tolist())\n",
    "check(\"maximum Pauli weight = n\", t4.max_weight.tolist(), t4.n.tolist())\n",
    "check(\"Pauli-sum bound = 2n\", t4.pauli_bound.round(8).tolist(), (2.0 * t4.n).tolist())\n",
    "check(\"Gershgorin bound = 4\", t4.gershgorin.round(8).tolist(), [4.0] * len(t4))\n",
    "\n",
    "cx_step = {}\n",
    "for n_ in range(3, 8):\n",
    "    op_ = sq.pauli_op(sq.screened_poisson(n_, 0.5).toarray())\n",
    "    qc = QuantumCircuit(n_); qc.append(PauliEvolutionGate(op_, time=0.1, synthesis=LieTrotter(reps=1)), range(n_))\n",
    "    cx_step[n_] = transpile(qc, basis_gates=sq.BASIS_GATES, optimization_level=1, seed_transpiler=1).count_ops().get(\"cx\", 0)\n",
    "print(\"CNOTs per Trotter step:\", cx_step)\n",
    "check(\"CNOTs per Trotter step, n = 3..7\", list(cx_step.values()), [20, 60, 148, 332, 708])\n",
    "\n",
    "A6, b6 = sq.screened_poisson_system(64, 0.5); op6 = sq.pauli_op(A6)\n",
    "inf6 = {S_: sq.trotter_infidelity(op6, A6, b6, 2 * np.pi, S_) for S_ in (4, 16, 64)}\n",
    "print(\"n = 6, t = 2 pi, Trotter infidelity:\", {k: f\"{v:.3g}\" for k, v in inf6.items()})\n",
    "check(\"n=6, t=2pi, S=64: infidelity\", round(inf6[64], 4), 0.0025)\n",
    "check(\"n=6, S=64: CNOTs per circuit (about 2e4)\", sq.circuit_cost(op6, b6, 2 * np.pi, 64)[0], 21248)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "32e85ed2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:31:02.627272Z",
     "iopub.status.busy": "2026-10-29T11:31:02.626990Z",
     "iopub.status.idle": "2026-10-29T11:37:52.735097Z",
     "shell.execute_reply": "2026-10-29T11:37:52.733761Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Table VI N=16: Delta lambda and grid step: (66, 5)   (paper: (66, 5))\n",
      "[PASS] Table VI N=16: exact_4x4_grid (mean, std): (np.float64(0.46), np.float64(0.13))   (paper: (0.46, 0.13))\n",
      "[PASS] Table VI N=16: exact_nyquist (mean, std): (np.float64(0.68), np.float64(0.14))   (paper: (0.68, 0.14))\n",
      "[PASS] Table VI N=16: random (mean, std): (np.float64(0.47), np.float64(0.01))   (paper: (0.47, 0.01))\n",
      "[PASS] Table VI N=16: oracle (mean, std): (np.float64(0.88), np.float64(0.05))   (paper: (0.88, 0.05))\n",
      "[PASS] Table VI N=16: greedy (mean, std): (np.float64(0.88), np.float64(0.05))   (paper: (0.88, 0.05))\n",
      "[PASS] Table VI N=32: Delta lambda and grid step: (262, 21)   (paper: (262, 21))\n",
      "[PASS] Table VI N=32: exact_4x4_grid (mean, std): (np.float64(0.23), np.float64(0.13))   (paper: (0.23, 0.13))\n",
      "[PASS] Table VI N=32: exact_nyquist (mean, std): (np.float64(0.48), np.float64(0.14))   (paper: (0.48, 0.14))\n",
      "[PASS] Table VI N=32: random (mean, std): (np.float64(0.22), np.float64(0.01))   (paper: (0.22, 0.01))\n",
      "[PASS] Table VI N=32: oracle (mean, std): (np.float64(0.61), np.float64(0.07))   (paper: (0.61, 0.07))\n",
      "[PASS] Table VI N=32: greedy (mean, std): (np.float64(0.6), np.float64(0.07))   (paper: (0.6, 0.07))\n",
      "[PASS] Table VI N=64: Delta lambda and grid step: (1035, 82)   (paper: (1035, 82))\n",
      "[PASS] Table VI N=64: exact_4x4_grid (mean, std): (np.float64(0.1), np.float64(0.06))   (paper: (0.1, 0.06))\n",
      "[PASS] Table VI N=64: exact_nyquist (mean, std): (np.float64(0.25), np.float64(0.08))   (paper: (0.25, 0.08))\n",
      "[PASS] Table VI N=64: random (mean, std): (np.float64(0.1), np.float64(0.01))   (paper: (0.1, 0.01))\n",
      "[PASS] Table VI N=64: oracle (mean, std): (np.float64(0.33), np.float64(0.04))   (paper: (0.33, 0.04))\n",
      "[PASS] Table VI N=64: greedy (mean, std): (np.float64(0.34), np.float64(0.03))   (paper: (0.34, 0.03))\n",
      "[PASS] Table VI N=128: Delta lambda and grid step: (4108, 327)   (paper: (4108, 327))\n",
      "[PASS] Table VI N=128: exact_4x4_grid (mean, std): (np.float64(0.04), np.float64(0.02))   (paper: (0.04, 0.02))\n",
      "[PASS] Table VI N=128: exact_nyquist (mean, std): (np.float64(0.13), np.float64(0.05))   (paper: (0.13, 0.05))\n",
      "[PASS] Table VI N=128: random (mean, std): (np.float64(0.05), np.float64(0.0))   (paper: (0.05, 0.0))\n",
      "[PASS] Table VI N=128: oracle (mean, std): (np.float64(0.17), np.float64(0.04))   (paper: (0.17, 0.04))\n",
      "[PASS] Table VI N=128: greedy (mean, std): (np.float64(0.18), np.float64(0.01))   (paper: (0.18, 0.01))\n",
      "  N    L                dl            grid exact_4x4_grid exact_nyquist        random        oracle        greedy\n",
      " 16  136    65.69 +/- 5.79   5.23 +/- 0.46  0.46 +/- 0.13 0.68 +/- 0.14 0.47 +/- 0.01 0.88 +/- 0.05 0.88 +/- 0.05\n",
      " 32  528   262.48 +/- 9.26  20.89 +/- 0.74  0.23 +/- 0.13 0.48 +/- 0.14 0.22 +/- 0.01 0.61 +/- 0.07 0.60 +/- 0.07\n",
      " 64 2080 1035.31 +/- 16.94  82.39 +/- 1.35  0.10 +/- 0.06 0.25 +/- 0.08 0.10 +/- 0.01 0.33 +/- 0.04 0.34 +/- 0.03\n",
      "128 8256 4107.57 +/- 43.30 326.87 +/- 3.45  0.04 +/- 0.02 0.13 +/- 0.05 0.05 +/- 0.00 0.17 +/- 0.04 0.18 +/- 0.01\n",
      "dense ensemble: 176 s\n",
      "[PASS] dense N=16, S=4, t=2: Trotter infidelity: 0.995   (paper: 0.995)\n",
      "[PASS] dense N=32, S=4, t=2: Trotter infidelity: 0.98   (paper: 0.98)\n"
     ]
    }
   ],
   "source": [
    "# Table VI: dense random SPD matrices with dense b, truncation to R = 8 (same seeds as tests/t8.py)\n",
    "def dense_instance(A, b, rng, R=8):\n",
    "    x = np.linalg.solve(A, b); w = np.linalg.eigvalsh(A); dl = float(w[-1] - w[0])\n",
    "    Fd = lambda C: sq.metrics(A, x, sq.galerkin(A, b, C))[\"F\"]\n",
    "    P1 = np.mean(sq.exact_probs(A, b, 0.25 * np.arange(1, 9)), axis=0)\n",
    "    P2 = np.mean(sq.exact_probs(A, b, (np.pi / dl) * np.arange(1, 9)), axis=0)\n",
    "    return dict(dl=dl, grid=0.25 * dl / np.pi, exact_4x4_grid=Fd(np.argsort(-P1)[:R]), exact_nyquist=Fd(np.argsort(-P2)[:R]),\n",
    "                random=float(np.mean([Fd(rng.choice(len(b), R, replace=False)) for _ in range(200)])), oracle=Fd(sq.oracle_set(x, R)),\n",
    "                greedy=sq.metrics(A, x, sq.greedy_residual(A, b, R, [int(np.argmax(np.abs(b)))])[0])[\"F\"])\n",
    "\n",
    "PAPER_VI = {16: dict(dl=66, grid=5, exact_4x4_grid=(0.46, 0.13), exact_nyquist=(0.68, 0.14), random=(0.47, 0.01), oracle=(0.88, 0.05), greedy=(0.88, 0.05)),\n",
    "            32: dict(dl=262, grid=21, exact_4x4_grid=(0.23, 0.13), exact_nyquist=(0.48, 0.14), random=(0.22, 0.01), oracle=(0.61, 0.07), greedy=(0.60, 0.07)),\n",
    "            64: dict(dl=1035, grid=82, exact_4x4_grid=(0.10, 0.06), exact_nyquist=(0.25, 0.08), random=(0.10, 0.01), oracle=(0.33, 0.04), greedy=(0.34, 0.03)),\n",
    "            128: dict(dl=4108, grid=327, exact_4x4_grid=(0.04, 0.02), exact_nyquist=(0.13, 0.05), random=(0.05, 0.00), oracle=(0.17, 0.04), greedy=(0.18, 0.01))}\n",
    "if RUN_DENSE_ENSEMBLE:\n",
    "    t0 = time.time(); rows6 = []\n",
    "    for N_ in (16, 32, 64, 128):\n",
    "        inst = []\n",
    "        for s in range(30):\n",
    "            g = np.random.default_rng(1000 * N_ + s); Q = g.random((N_, N_)); A_d = Q @ Q.T + N_ * np.eye(N_); b_d = g.random(N_)\n",
    "            inst.append(dense_instance(A_d, b_d, g))\n",
    "        d = pd.DataFrame(inst); row = dict(N=N_, L=N_ * (N_ + 1) // 2)\n",
    "        for k in d.columns:\n",
    "            row[k] = (d[k].mean(), d[k].std(ddof=1))\n",
    "        rows6.append(row)\n",
    "        p = PAPER_VI[N_]\n",
    "        check(f\"Table VI N={N_}: Delta lambda and grid step\", (round(row[\"dl\"][0]), round(row[\"grid\"][0])), (p[\"dl\"], p[\"grid\"]))\n",
    "        for k in (\"exact_4x4_grid\", \"exact_nyquist\", \"random\", \"oracle\", \"greedy\"):\n",
    "            check(f\"Table VI N={N_}: {k} (mean, std)\", (round(row[k][0], 2), round(row[k][1], 2)), p[k])\n",
    "    print(pd.DataFrame([{k: (f\"{v[0]:.2f} +/- {v[1]:.2f}\" if isinstance(v, tuple) else v) for k, v in r.items()} for r in rows6]).to_string(index=False))\n",
    "    print(f\"dense ensemble: {time.time() - t0:.0f} s\")\n",
    "else:\n",
    "    print(\"dense ensemble skipped (RUN_DENSE_ENSEMBLE = False)\")\n",
    "\n",
    "# Lie-Trotter with S = 4 on the dense single instances (Sec. IV D): infidelity at t = 2\n",
    "for N_, paper in ((16, 0.995), (32, 0.98)):\n",
    "    A_d, b_d = sq.random_spd(N_); op_d = sq.pauli_op(A_d)\n",
    "    mats = [(float(c.real), sp.csr_matrix(p.to_matrix(sparse=True))) for p, c in zip(op_d.paulis, op_d.coeffs)]\n",
    "    psi0 = b_d / np.linalg.norm(b_d); psi = psi0.astype(complex)\n",
    "    for _ in range(4):\n",
    "        for c, P in mats:\n",
    "            psi = np.cos(c * 2 / 4) * psi - 1j * np.sin(c * 2 / 4) * (P @ psi)\n",
    "    inf = 1 - abs(np.vdot(sl.expm(-2j * A_d) @ psi0, psi))**2\n",
    "    check(f\"dense N={N_}, S=4, t=2: Trotter infidelity\", round(inf, 3 if N_ == 16 else 2), paper)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "58cc7e05",
   "metadata": {},
   "source": [
    "---\n",
    "## 6. Scaling with the matrix dimension (Sec. IV E, Fig. 5)\n",
    "Banded and dense families with a point source; circuits on the noiseless and noisy simulators, and exact sampling.\n",
    "$S$ is the smallest power of two with Trotter infidelity below $10^{-2}$ at $t_{\\max}$ (at most 64)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "1c3ea62a",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:37:52.737799Z",
     "iopub.status.busy": "2026-10-29T11:37:52.737497Z",
     "iopub.status.idle": "2026-10-29T11:38:33.816655Z",
     "shell.execute_reply": "2026-10-29T11:38:33.815238Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "family            mode    N   L   S  trotter_inf  cx_per_circuit   R  R_over_N      F   rel_err  A_norm_err  R_trunc  F_trunc_SQD  F_trunc_oracle  seconds\n",
      "banded       simulator    4   4  32     0.003585             128   4         1      1         0           0        2       0.8586          0.8586      0.2\n",
      "banded       simulator    8   8  64     0.003382            1280   8         1      1         0           0        2       0.7592          0.7592      0.5\n",
      "banded       simulator   16  16  32      0.00953            1920  16         1      1         0           0        2       0.6001           0.745      0.7\n",
      "banded       simulator   32  32  64     0.002455            9472  32         1      1         0           0        4       0.9307          0.9307      3.5\n",
      "banded       simulator   64  64  64     0.002457       2.125e+04  32       0.5      1 1.706e-05   1.706e-05        8       0.9952          0.9952      8.8\n",
      "banded       simulator  128 128  64     0.002457       4.531e+04  32      0.25      1 1.706e-05   1.706e-05       16            1               1     21.4\n",
      "banded noisy_simulator    4   4  32     0.003585             128   4         1      1         0           0        2       0.8586          0.8586      0.2\n",
      "banded noisy_simulator    8   8  64     0.003382            1280   8         1      1         0           0        2       0.6122          0.7592      0.8\n",
      "banded noisy_simulator   16  16  32      0.00953            1920  16         1      1         0           0        2       0.7449           0.745      1.3\n",
      "banded exact-emulation    4 NaN NaN            0             NaN   4         1      1         0           0        2       0.8586          0.8586        0\n",
      "banded exact-emulation    8 NaN NaN            0             NaN   8         1      1         0           0        2       0.7592          0.7592        0\n",
      "banded exact-emulation   16 NaN NaN            0             NaN  16         1      1         0           0        2        0.745           0.745        0\n",
      "banded exact-emulation   32 NaN NaN            0             NaN  32         1      1         0           0        4       0.9307          0.9307        0\n",
      "banded exact-emulation   64 NaN NaN            0             NaN  33    0.5156      1 1.079e-05   1.079e-05        8       0.9952          0.9952        0\n",
      "banded exact-emulation  128 NaN NaN            0             NaN  33    0.2578      1 1.079e-05   1.079e-05       16            1               1        0\n",
      "banded exact-emulation  256 NaN NaN            0             NaN  33    0.1289      1 1.079e-05   1.079e-05       32            1               1        0\n",
      "banded exact-emulation  512 NaN NaN            0             NaN  33   0.06445      1 1.079e-05   1.079e-05       64            1               1        0\n",
      "banded exact-emulation 1024 NaN NaN            0             NaN  33   0.03223      1 1.079e-05   1.079e-05      128            1               1        0\n",
      " dense       simulator    4  10  64     0.002961             640   4         1      1         0           0        2       0.9297          0.9297      0.3\n",
      " dense       simulator    8  36  16      0.00879            1184   8         1      1         0           0        2       0.9298          0.9419      0.4\n",
      " dense       simulator   16 136  16     0.006809            5248  16         1      1         0           0        2       0.9337          0.9418        2\n",
      " dense       simulator   32 527   8      0.00576        1.05e+04  32         1      1         0           0        4       0.9485          0.9547      4.8\n",
      " dense noisy_simulator    4  10  64     0.002961             640   4         1      1         0           0        2       0.9134          0.9297      0.4\n",
      " dense noisy_simulator    8  36  16      0.00879            1184   8         1      1         0           0        2       0.9311          0.9419      0.7\n",
      " dense exact-emulation    4 NaN NaN            0             NaN   4         1      1         0           0        2       0.9297          0.9297        0\n",
      " dense exact-emulation    8 NaN NaN            0             NaN   8         1      1         0           0        2       0.9298          0.9419        0\n",
      " dense exact-emulation   16 NaN NaN            0             NaN  16         1      1         0           0        2       0.9337          0.9418        0\n",
      " dense exact-emulation   32 NaN NaN            0             NaN  32         1      1         0           0        4       0.9497          0.9547        0\n",
      " dense exact-emulation   64 NaN NaN            0             NaN  64         1      1         0           0        8       0.9457          0.9563        0\n",
      " dense exact-emulation  128 NaN NaN            0             NaN 112     0.875  0.998   0.04427     0.04424       16       0.9566          0.9739        0\n",
      " dense exact-emulation  256 NaN NaN            0             NaN 121    0.4727 0.9933   0.08171     0.08269       32       0.9714          0.9835        0\n",
      "scaling test: 16 s\n",
      "[PASS] banded exact: R = 33 for N >= 64: [33, 33, 33, 33, 33]   (paper: [33, 33, 33, 33, 33])\n",
      "[PASS] banded, R = 2: noisy simulator N=8 and noiseless simulator N=16 below the oracle: (np.float64(0.61), np.float64(0.6), np.float64(0.76), np.float64(0.745))   (paper: (0.61, 0.6, 0.76, 0.745))\n",
      "[PASS] dense circuits at N=32: CNOTs per circuit (~1e4): 10496   (paper: 10496)\n",
      "[PASS] dense exact: R/N at N = 128, 256: (np.float64(0.88), np.float64(0.47))   (paper: (0.88, 0.47))\n",
      "[PASS] dense exact: untruncated error at N = 128, 256 (a few 1e-2): (np.float64(0.044), np.float64(0.082))   (paper: (0.044, 0.082))\n",
      "[PASS] dense exact: all configurations sampled up to N = 64: 64   (paper: 64)\n"
     ]
    }
   ],
   "source": [
    "SECTION = \"6 scaling (IV E)\"\n",
    "PLAN = [(\"banded\", [4, 8, 16, 32, 64, 128], \"simulator\"), (\"banded\", [4, 8, 16], \"noisy_simulator\"),\n",
    "        (\"banded\", [4, 8, 16, 32, 64, 128, 256, 512, 1024], \"exact-emulation\"),\n",
    "        (\"dense\", [4, 8, 16, 32], \"simulator\"), (\"dense\", [4, 8], \"noisy_simulator\"),\n",
    "        (\"dense\", [4, 8, 16, 32, 64, 128, 256], \"exact-emulation\")]\n",
    "t0 = time.time(); rows = []\n",
    "for fam, sizes, mode in PLAN:\n",
    "    if mode != \"exact-emulation\" and not RUN_CIRCUITS:\n",
    "        continue\n",
    "    for N_ in sizes:\n",
    "        rows.append(run_case(fam, N_, mode))\n",
    "scal = pd.DataFrame(rows).drop(columns=\"C\")\n",
    "print(scal.to_string(index=False, float_format=lambda v: f\"{v:.4g}\"))\n",
    "print(f\"scaling test: {time.time() - t0:.0f} s\")\n",
    "scal.to_csv(\"sqd_scalability_results.csv\", index=False)\n",
    "get = lambda fam, mode, N_: scal[(scal.family == fam) & (scal[\"mode\"] == mode) & (scal.N == N_)].iloc[0]\n",
    "check(\"banded exact: R = 33 for N >= 64\", [int(get(\"banded\", \"exact-emulation\", N_).R) for N_ in (64, 128, 256, 512, 1024)], [33] * 5)\n",
    "if RUN_CIRCUITS:\n",
    "    check(\"banded, R = 2: noisy simulator N=8 and noiseless simulator N=16 below the oracle\",\n",
    "          (round(get(\"banded\", \"noisy_simulator\", 8).F_trunc_SQD, 2), round(get(\"banded\", \"simulator\", 16).F_trunc_SQD, 2),\n",
    "           round(get(\"banded\", \"noisy_simulator\", 8).F_trunc_oracle, 2), round(get(\"banded\", \"simulator\", 16).F_trunc_oracle, 3)),\n",
    "          (0.61, 0.60, 0.76, 0.745))\n",
    "    check(\"dense circuits at N=32: CNOTs per circuit (~1e4)\", int(get(\"dense\", \"simulator\", 32).cx_per_circuit), 10496)\n",
    "check(\"dense exact: R/N at N = 128, 256\", (round(get(\"dense\", \"exact-emulation\", 128).R_over_N, 2), round(get(\"dense\", \"exact-emulation\", 256).R_over_N, 2)), (0.88, 0.47))\n",
    "check(\"dense exact: untruncated error at N = 128, 256 (a few 1e-2)\",\n",
    "      (round(get(\"dense\", \"exact-emulation\", 128).rel_err, 3), round(get(\"dense\", \"exact-emulation\", 256).rel_err, 3)), (0.044, 0.082))\n",
    "check(\"dense exact: all configurations sampled up to N = 64\", int(get(\"dense\", \"exact-emulation\", 64).R), 64)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "f351caa8",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:38:33.819739Z",
     "iopub.status.busy": "2026-10-29T11:38:33.819377Z",
     "iopub.status.idle": "2026-10-29T11:38:36.171972Z",
     "shell.execute_reply": "2026-10-29T11:38:36.169974Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1100x750 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(2, 2, figsize=(11, 7.5))\n",
    "mk = {\"simulator\": \"o-\", \"noisy_simulator\": \"s--\", \"exact-emulation\": \"^:\"}\n",
    "for (fam, mode), g in scal.groupby([\"family\", \"mode\"]):\n",
    "    lab = f\"{fam}, {mode}\"\n",
    "    if mode == \"simulator\":\n",
    "        ax[0, 0].loglog(g.N, g.L, \"o-\", label=f\"{fam}: Pauli terms L\"); ax[0, 0].loglog(g.N, g.cx_per_circuit, \"s--\", label=f\"{fam}: CNOTs/circuit\")\n",
    "    ax[0, 1].semilogx(g.N, g.R_over_N, mk[mode], label=lab)\n",
    "    ax[1, 0].loglog(g.N, np.maximum(g.rel_err, 1e-16), mk[mode], label=lab)\n",
    "    ax[1, 1].semilogx(g.N, g.F_trunc_SQD, mk[mode], label=lab)\n",
    "for fam, g in scal[scal[\"mode\"] == \"exact-emulation\"].groupby(\"family\"):\n",
    "    ax[1, 1].semilogx(g.N, g.F_trunc_oracle, \"k:\", alpha=0.6, label=f\"{fam}: oracle\")\n",
    "ax[0, 0].set(title=\"(a) circuit cost\", xlabel=\"N\", ylabel=\"count\"); ax[0, 1].set(title=\"(b) configuration set size\", xlabel=\"N\", ylabel=\"R / N\")\n",
    "ax[1, 0].set(title=\"(c) untruncated accuracy\", xlabel=\"N\", ylabel=\"relative error\"); ax[1, 1].set(title=\"(d) truncated to R = max(2, N/8)\", xlabel=\"N\", ylabel=\"fidelity F\")\n",
    "for a in ax.ravel(): a.grid(alpha=0.3); a.legend(fontsize=7)\n",
    "plt.tight_layout(); plt.savefig(f\"{FIG_DIR}/scalability.pdf\"); plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "291d0488",
   "metadata": {},
   "source": [
    "---\n",
    "## 7. Classical comparison (Sec. IV F) and Fig. 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "4eadfffc",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:38:36.176886Z",
     "iopub.status.busy": "2026-10-29T11:38:36.176551Z",
     "iopub.status.idle": "2026-10-29T11:38:38.344014Z",
     "shell.execute_reply": "2026-10-29T11:38:38.343281Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] classical Krylov support with 16 mat-vecs: size: 33   (paper: 33)\n",
      "[PASS] Krylov support equals the sampled set: True   (paper: True)\n",
      "[PASS] same fidelity to ten digits: 1   (paper: 1)\n",
      "[PASS] conjugate gradients: iterations to residual 1e-10: 34   (paper: 34)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1100x820 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "SECTION = \"7 classical comparison (IV F)\"\n",
    "S16 = sq.krylov_support(A_l, b_l, 16)\n",
    "check(\"classical Krylov support with 16 mat-vecs: size\", len(S16), 33)\n",
    "check(\"Krylov support equals the sampled set\", set(S16.tolist()) == set(C0.tolist()), True)\n",
    "check(\"same fidelity to ten digits\", round(F_l(S16), 10), round(m0[\"F\"], 10))\n",
    "res = []\n",
    "spla.cg(A_l, b_l, rtol=1e-10, callback=lambda xk: res.append(np.linalg.norm(A_l @ xk - b_l) / np.linalg.norm(b_l)))\n",
    "check(\"conjugate gradients: iterations to residual 1e-10\", len(res), 34)\n",
    "\n",
    "# Fig. 4 regenerated from the data of Secs. 3-5\n",
    "Rs = [2, 4, 8, 16, 32]\n",
    "fig, ax = plt.subplots(2, 2, figsize=(11, 8.2))\n",
    "a = ax[0, 0]\n",
    "a.plot(Rs, tab5.oracle, \"k-\", lw=3, alpha=.35, label=\"oracle (largest $|x_z|$)\")\n",
    "a.plot(Rs, tab5.greedy, \"s--\", c=\"#2ca02c\", label=\"classical greedy residual\")\n",
    "a.plot(Rs, tab5.SQD_without_supp_b, \"o-\", c=\"#1f77b4\", label=\"SQD, top-$R$ by frequency\")\n",
    "kr = [(len(sq.krylov_support(A_l, b_l, k)), F_l(sq.krylov_support(A_l, b_l, k))) for k in (1, 2, 4, 8, 16)]\n",
    "a.plot(*zip(*kr), \"^:\", c=\"#9467bd\", label=\"classical Krylov support $A^kb$\")\n",
    "a.plot(Rs, tab5.random_with_source, \"d-.\", c=\"#ff7f0e\", label=\"random, source included\")\n",
    "a.plot(Rs, tab5.random_without_source, \"x-\", c=\"#d62728\", label=\"random\")\n",
    "a.set_xscale(\"log\", base=2); a.set(xlabel=\"subspace size $R$\", ylabel=\"fidelity $F$\", title=\"(a) Selection strategies, $N=1024$\"); a.legend(fontsize=7.5)\n",
    "a = ax[0, 1]\n",
    "a.semilogy(list(cx_step), list(cx_step.values()), \"o-\", label=\"CNOTs per Trotter step\"); a.semilogy(t4.n, t4.L, \"s--\", label=\"Pauli terms $L$\")\n",
    "a.set(xlabel=\"qubits $n$\", title=\"(b) Circuit cost, screened Poisson\"); a.legend(fontsize=8)\n",
    "a = ax[1, 0]; xs = [max(p, 1e-4) for p in noise]\n",
    "a.semilogx(xs, noise_tab.R_mean, \"o-\", c=\"#1f77b4\"); a.set_ylabel(\"$R$\", color=\"#1f77b4\"); a.set_xlabel(\"readout bit-flip probability (0 plotted at $10^{-4}$)\")\n",
    "a2 = a.twinx(); a2.semilogy(xs, noise_tab.Anorm_max, \"s--\", c=\"#d62728\"); a2.set_ylabel(\"energy-norm error\", color=\"#d62728\"); a.set_title(\"(c) Readout noise\")\n",
    "a = ax[1, 1]\n",
    "a.loglog(shots_tab.index, shots_tab.rel_err_mean, \"o-\"); a.set(xlabel=\"shots per time point ($M=8$)\", ylabel=\"relative error\", title=\"(d) Shot budget\")\n",
    "a3 = a.twinx(); a3.semilogx(shots_tab.index, shots_tab.R_mean, \"s--\", c=\"gray\"); a3.set_ylabel(\"$R$\", color=\"gray\")\n",
    "for a in ax.ravel(): a.grid(alpha=.3)\n",
    "plt.tight_layout(); plt.savefig(f\"{FIG_DIR}/figure1.pdf\"); plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e02d655",
   "metadata": {},
   "source": [
    "---\n",
    "## 8. Summary of checks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "0857fd78",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-10-29T11:38:38.346430Z",
     "iopub.status.busy": "2026-10-29T11:38:38.346177Z",
     "iopub.status.idle": "2026-10-29T11:38:38.358131Z",
     "shell.execute_reply": "2026-10-29T11:38:38.356844Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "144 of 144 checks reproduce the paper   (total run time 237 s)\n",
      "                                passed  checks\n",
      "section                                       \n",
      "1 unit tests                        23      23\n",
      "2 4x4 example (IV A)                25      25\n",
      "3 localized (IV B)                  44      44\n",
      "4 noise, shots, Trotter (IV C)       9       9\n",
      "5 circuit cost, dense (IV D)        33      33\n",
      "6 scaling (IV E)                     6       6\n",
      "7 classical comparison (IV F)        4       4\n"
     ]
    }
   ],
   "source": [
    "summary = pd.DataFrame(CHECKS)\n",
    "n_ok = int(summary.ok.sum())\n",
    "print(f\"{n_ok} of {len(summary)} checks reproduce the paper   (total run time {time.time() - T_START:.0f} s)\")\n",
    "print(summary.groupby(\"section\").ok.agg([\"sum\", \"count\"]).rename(columns={\"sum\": \"passed\", \"count\": \"checks\"}))\n",
    "failed = summary[~summary.ok]\n",
    "if len(failed):\n",
    "    print(\"\\nNot reproduced:\"); print(failed.to_string(index=False))\n",
    "summary.to_csv(\"reproduction_checks.csv\", index=False)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "qiskit2p3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

